Black Holes with Multiple Photon Spheres

Recently, asymptotically-flat black holes with multiple photon spheres have been discovered and found to produce distinctive observational signatures. In this paper, we focus on whether these black hole solutions are physically viable, e.g., satisfying energy conditions of interest. Intriguingly, black hole and naked singularity solutions with two photon spheres and one anti-photon sphere are shown to exist in physically reasonable models, which satisfy the null, weak, dominant and strong energy conditions. Our findings reveal that black holes with multiple photon spheres may not be frequent, but they are not exotic.

==> anc/EDCRGTCcode.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



Off[General::"spell",General::"spell1",Remove::"rmnsm",UpSet::"write"];


Unprotect["Global`*"];ClearAll["Global`*"];Remove["Global`*"];Unprotect[$];ClearAll[Wedge,K,$];Protect[$];Unprotect[In,Out];Clear[In,Out];Protect[In,Out];$Line=0;$RecursionLimit=256;$IterationLimit=4096;


Forms[i_]:={};AllScalForms={};matForms[i_]:={};AllMatForms={};AllDifForms={};AllMatrices={};AllSymbols={};FormVars={_Wedge,_d};ZeroVars={_Wedge,_tr};HeadList={};ScalHeadList={};MatFormHeadList={};ZeroHeads={};AllMatHeads={};nodHeads={tr,Bar,Pattern,Blank,Condition,RuleDelayed,SeriesData};$EDCversion=389;


zeroQ[0]=True;zeroQ[x_List]:=And@@(zeroQ/@Union[Flatten[x]]);zeroQ[x_SeriesData]:=If[x[[3]]==={},True,False];zeroQ[x_]:=False;


indepTerms[x_,opt_:{}]:=If[NumericQ[x/._Wedge->1],reWrite[indep$cTerms[Factor[x],opt]],indep$cTerms[x,opt]]


indepCoefs[y_]:=indepTerms[If[FormDegree[y]>0||MatQ[y],Flatten[(#1\[Wedge]$\[Wedge]$&)/@indepTerms[y]//.a_Wedge x_+(z_:Null):>{x,z}]/.Null->Sequence[],y]];


SetAttributes[Bar,{Listable}];Bar[Blank]=Blank;Bar[Bar[x_]]:=x;Bar[Complex[x_,y_]]:=Complex[x,-y];Bar[x_Plus|x_Times|x_Wedge|x_Power|x_Rule|x_Equal]:=Bar/@x;Bar[x_?NumericQ]:=x;Bar[x_RuleDelayed]:=Rule[Bar[x[[1]]],Bar[x[[2]]]]/.Rule->RuleDelayed;Bar[x_SeriesData]:=x/.{First[x]->Bar[First[x]],x[[2]]->Bar[x[[2]]],x[[3]]->Bar/@x[[3]]};Bar[DirectedInfinity[x_]]:=DirectedInfinity[Bar[x]];Bar[HoldPattern[tr[x_]]]:=tr[Bar[x]];Bar[d[x_]]:=d[Bar[x]];Bar[x_Condition]:=x/.x[[1]]->Bar[x[[1]]];Bar[Derivative[x__][y_][z__]]:=If[Union[Bar[{z}]]===Union[{z}],Derivative[Sequence@@Coefficient[{x}.{z},Bar[{z}]]][Bar[y]][z],Derivative[x][Bar[y]][Sequence@@Bar[{z}]]];Bar[h_[y__]/;FreeQ[nodHeads,h]&&FreeQ[h,Derivative]]:=If[Union[Bar[{y}]]===Union[{y}],Bar[h][y],Bar[h][Sequence@@Bar[{y}]]]/;FreeQ[{Integer,Blank,BlankSequence,Pattern,Condition},Head[First[{y}]]];


Qvalue[x_List]:=Length[Select[OrderedQ/@Transpose[{Drop[x,-1],Rest[x]}],#===False&]]


AllCaseTable[x_List]:=With[{rvstr=Reverse[Map[Transpose,x]/.-z_:>z]},If[traceOption===2,Join[Table[{Qvalue[RotateLeft[x,i]],RotateLeft[x,i],i},{i,0,Length[x]-1}],Table[{Qvalue[RotateRight[rvstr,i]],RotateRight[rvstr,i],-i-1},{i,0,Length[x]-1}]],Table[{Qvalue[RotateLeft[x,i]],RotateLeft[x,i],i},{i,0,Length[x]-1}]]]


bestOrd[x_List]:=Block[{tmp$=Sort[AllCaseTable[x]]},tmp$=Select[tmp$,First[#1]===tmp$[[1,1]]&];If[Length[tmp$]>1,First[Sort[Select[tmp$,#1[[2]]===tmp$[[1,2]]&],Abs[Last[#1]]<Abs[Last[#2]]&]],First[tmp$]]];


splitFDprod[n_,FDx_List]:=(Plus@@Take[FDx,n])(Plus@@Drop[FDx,n]);allFDprods[FDx_List]:=Sum[FDx[[i]]*(Plus@@Drop[FDx,i]),{i,Length[FDx]-1}];


traceOption=2;tr[x_]:=FacSimp[Plus@@Transpose[x,{1,1}]]/;MatrixQ[x];tr[x_Plus]:=tr/@x;tr[x_SeriesData]:=(x/.x[[3]]->tr/@x[[3]])+(x/.x[[3]]->{});tr[x__ y_]:=(x tr[y])/;!MatQ[x];tr[d[x_]]:=d[tr[x]];tr[x__\[Wedge]y__]:=(x\[Wedge]tr[Wedge[y]])/;ScalFormQ[x];tr[x_]:=(tr[x]=0)/;AntisymQ[x];tr[Bar[x_]]:=With[{evalHx=tr[x]},Bar[evalHx]/;Head[evalHx]=!=tr];tr[x_Wedge/;Union[Head/@Level[x,1]]==={Bar}]:=With[{evalHx=tr[Bar/@x]},Bar[evalHx]/;Head[evalHx]=!=tr];tr[x_Wedge]:=Block[{inpList=List@@x,resList,FDx},resList=bestOrd[inpList];FDx=FormDegree/@inpList;Which[ Last[resList]>0,(-1)^splitFDprod[ Last[resList],FDx]tr[Wedge@@resList[[2]]], Last[resList]===-1,(-1)^(allFDprods[FDx]+Length[Select[inpList,AntisymQ]])tr[Wedge@@resList[[2]]], Last[resList]<-1,(-1)^(allFDprods[FDx]+splitFDprod[Abs[1+ Last[resList]],FDx]+Length[Select[inpList,AntisymQ]])tr[Wedge@@resList[[2]]]]]/;traceOption>0&&bestOrd[List@@x][[2]]=!=List@@x;tr[x__\[Wedge]y__]:=(tr[x\[Wedge]y]=0)/;(SymQ[Wedge[x]]&&AntisymQ[Wedge[y]]||SymQ[Wedge[y]]&&AntisymQ[Wedge[x]]);tr[x_]:=x matDimension/;!MatQ[x];


toComponents[x_+y_,rul_]:=toComponents[x,rul]+toComponents[y,rul];toComponents[x_.*y_,rul_]:=reWrite[If[MatQ[x*y],x*y,x*y*IdentityMatrix[If[IntegerQ[matDimension],matDimension,Length[Select[(#1[[2]]&)/@rul,MatrixQ][[1]]]]]]/.rul];toComponents[x_\[Wedge]y_,rul_]:=reWrite[If[MatQ[x\[Wedge]y],x\[Wedge]y,x\[Wedge]y*IdentityMatrix[If[IntegerQ[matDimension],matDimension,Length[Select[(#1[[2]]&)/@rul,MatrixQ][[1]]]]]]/.rul];


FormDegree[x_Plus]:=FormDegree[First[x]];FormDegree[x_Times]:=Plus@@FormDegree/@List@@x;FormDegree[x_Wedge]:=Plus@@FormDegree/@List@@x;FormDegree[d[x_]]:=FormDegree[d[x]]=1+FormDegree[x];FormDegree[x_List]:=FormDegree[Last[Union[Flatten[x]]]];FormDegree[tr[x_]]:=FormDegree[x];FormDegree[Bar[x_]]:=FormDegree[Bar[x]]=FormDegree[x];FormDegree[x_SeriesData]:=If[x[[3]]==={},0,FormDegree[x[[3]]]];FormDegree[x_]:=0;


FormCoef[x_List,y_]:=(FormCoef[#,y]&)/@x;FormCoef[x_Plus,y_]:=(FormCoef[#1,y]&)/@x;FormCoef[x_.*y_,y_]:=x;FormCoef[x_,y_Wedge]:=Fold[FormCoef,x,Reverse[List@@y]];FormCoef[x_,y_]:=0/;FreeQ[x/.d[y]->d[$J$],y];FormCoef[x_,y_]:=(((x/.d[y]->d[$J$])-(x/.d[y]->d[$J$]/.y->0))/.y->1/.d[$J$]->d[y])/;EvenQ[FormDegree[y]];FormCoef[x_,y_]:=(((x/.d[y]->d[$J$])-(x/.d[y]->d[$J$]/.y->0))/.d[$J$]->d[y]/.{HoldPattern[Wedge[p___,y,q___]]:>(-1)^Length[Select[{q},OddQ[FormDegree[#]]&]]Wedge[p,q]})/;OddQ[FormDegree[y]];


DeclareMatrixForms[z__]:=Module[{x={{z}},xi,rxi,h,ht,k,min1,tmp=AllMatrices},While[Head[x[[1,1]]]===List,x=First[x]];Unprotect[Transpose];Do[xi=x[[i]];If[Length[xi]<3,Print["Missing symbol for transposed matrix"];Abort[]];If[xi[[3]]===xi[[2]]||xi[[3]]===-xi[[2]],rxi={xi[[2]]},rxi=Rest[xi]];matForms[First[xi]]=Union[matForms[First[xi]],rxi];
AllMatrices=Union[AllMatrices,rxi];h=Head[xi[[2]]];If[First[xi]>0,AllMatForms=Union[AllMatForms,rxi],If[h=!=Symbol,ZeroHeads=Union[{h},ZeroHeads];If[Head[xi[[3]]]=!=Times,ZeroHeads=Union[{Head[xi[[3]]]},ZeroHeads]]]];If[h===Symbol,FormDegree[xi[[2]]]=First[xi];BasicMatQ[xi[[2]]]=True;BasicScalFormQ[xi[[2]]]=False;Transpose[xi[[2]]]=xi[[3]];If[xi[[3]]===-xi[[2]],tr[xi[[2]]]=0,If[xi[[3]]=!=xi[[2]],FormDegree[xi[[3]]]=First[xi];BasicMatQ[xi[[3]]]=True;BasicScalFormQ[xi[[3]]]=False;Transpose[xi[[3]]]=xi[[2]];tr[xi[[3]]]=tr[xi[[2]]]]],FormDegree[_h]=First[xi];BasicMatQ[_h]=True;BasicScalFormQ[_h]=False;ht=Head[xi[[3]]];If[ht===Times,min1=-1;ht=h;tr[h[k__]]=0,min1=1;If[ht=!=h,FormDegree[_ht]=First[xi];BasicMatQ[_ht]=True;BasicScalFormQ[_ht]=False;tr[ht[k__]]=tr[h[k]]]];Transpose[h[k__]]=min1 ht[k];Transpose[ht[k__]]=min1 h[k]],{i,Length[x]}];Protect[Transpose];
AllDifForms=Union[AllScalForms,AllMatForms];AllSymbols=Union[AllDifForms,AllMatrices];MatFormHeadList=Complement[Union[Head/@AllMatForms,MatFormHeadList],{Symbol}];AllMatHeads=Union[ZeroHeads,MatFormHeadList];
HeadList=Union[Head/@AllSymbols];DifFormSymbols=Drop[AllDifForms,-Length[Union[ScalHeadList,MatFormHeadList]]];nodHeads=Union[nodHeads,ZeroHeads];k=Thread[Blank[Union[ScalHeadList,MatFormHeadList]]];FormVars=Flatten[{_Wedge,_d,Union[k,Bar[k]],Union[DifFormSymbols,Bar[DifFormSymbols]],_tr}];ZeroMatSymbols=Drop[matForms[0],-Length[ZeroHeads]];ZeroVars=Flatten[{_Wedge,Union[Thread[Blank[ZeroHeads]],Bar[Thread[Blank[ZeroHeads]]]],Union[ZeroMatSymbols,Bar[ZeroMatSymbols]],_tr}];If[tmp=!={},Print["OK"]]];


DeclareForms[z__]:=(DclFrmNoOK[z];Print["OK"])


DclFrmNoOK[z__]:=Module[{h,x={{z}},xi,rxi,k},While[Head[x[[1,1]]]===List,x=First[x]];Do[xi=x[[i]];rxi=Rest[xi];Forms[First[xi]]=Union[Forms[First[xi]],rxi];
AllScalForms=Union[AllScalForms,rxi];
Do[h=Head[rxi[[j]]];If[h===Symbol,FormDegree[rxi[[j]]]=First[xi];BasicScalFormQ[rxi[[j]]]=True;BasicMatQ[rxi[[j]]]=False;,FormDegree[_h]=First[xi];BasicScalFormQ[_h]=True;BasicMatQ[_h]=False;],{j,Length[rxi]}],{i,Length[x]}];
AllDifForms=Union[AllScalForms,AllMatForms];ScalHeadList=Complement[Union[Head/@AllScalForms,ScalHeadList],{Symbol}];AllSymbols=Union[AllDifForms,AllMatrices];
HeadList=Union[Head/@AllSymbols];DifFormSymbols=Drop[AllDifForms,-Length[Union[ScalHeadList,MatFormHeadList]]];k=Thread[Blank[Union[ScalHeadList,MatFormHeadList]]];FormVars=Flatten[{_Wedge,_d,Union[k,Bar[k]],Union[DifFormSymbols,Bar[DifFormSymbols]],_tr}]];


NoDif[z__]:=(nodHeads=Union[nodHeads,Flatten[{z}]];If[z===interiorProduct||z===int$Prod||z===LieDcartan,Return[],Print["OK"]])


BasicMatQ[Bar[x_]]:=BasicMatQ[x];BasicMatQ[d[x_]]:=BasicMatQ[x];BasicMatQ[x_List]=True;BasicMatQ[x_]:=False;


MatQ[x_Times|x_Wedge|x_Plus]:=Or@@MatQ/@List@@x;MatQ[x_SeriesData]:=Or@@MatQ/@x[[3]];MatQ[x_]:=BasicMatQ[x];


BasicScalFormQ[HoldPattern[tr[x_]]]:=FormDegree[x]>0;BasicScalFormQ[Bar[x_]]:=BasicScalFormQ[x];BasicScalFormQ[d[x_]]:=!BasicMatQ[x];BasicScalFormQ[x_]:=False;


ScalFormQ[x_Times]:=Or@@ScalFormQ/@List@@x;ScalFormQ[x_Wedge|x_Plus]:=And@@ScalFormQ/@List@@x;ScalFormQ[x_]:=BasicScalFormQ[x];


Unprotect[Transpose];Transpose[x_Plus]:=Transpose/@x;Transpose[x_SeriesData]:=x/.x[[3]]->Transpose/@x[[3]];Transpose[x__ y_]:=x Transpose[y]/;!MatQ[x];Transpose[x__\[Wedge]y__]:=(x\[Wedge]Transpose[Wedge[y]])/;ScalFormQ[x];Transpose[x_Wedge]:=(-1)^allFDprods[FormDegree/@(List@@x)]Wedge@@Map[Transpose,Reverse[List@@x]];Transpose[d[x_]]:=d[Transpose[x]];HoldPattern[Transpose[Bar[x_]]]:=Bar[Transpose[x]];Transpose[x_]:=x/;!MatQ[x];Protect[Transpose];


SymQ[Bar[x_]]:=SymQ[x];SymQ[x_]:=Union[Flatten[{reWrite[Transpose[x]-x]}]]==={0};AntisymQ[Bar[x_]]:=AntisymQ[x];AntisymQ[x_]:=Union[Flatten[{reWrite[Transpose[x]+x]}]]==={0};


SetAttributes[d,{Listable}];d[x_Times|x_Wedge]:=d[First[x]]\[Wedge]Rest[x]+(-1)^FormDegree[First[x]]*First[x]\[Wedge]d[Rest[x]];d[x_?NumericQ|x_d]=0;d[matDimension]=0;d[Power[y_,n_]]:=n y^(n-1) d[y]+y^n Log[y]d[n];d[x_Plus]:=d/@x;HoldPattern[d[tr[x_]]]:=With[{evalHx=d[x]},tr[evalHx]/;Head[evalHx]=!=d];HoldPattern[d[Bar[x_]]]:=With[{evalHx=d[x]},Bar[evalHx]/;Head[evalHx]=!=d];d[x_Rule|x_Equal]:=reWrite[d/@x];d[x_SeriesData]:=(x/.x[[3]]->d[x[[3]]])+Wedge[d[First[x]],D[x,First[x]]];d[h_[y__]/;FreeQ[nodHeads,h]]:=Sum[(Derivative[Sequence@@RotateRight[Append[Table[0,{Length[{y}]-1}],1],i]][h][y])d[{y}[[i]]],{i,Length[{y}]}]/;FormDegree[h[y]]===0&&FreeQ[{Integer,Blank,Pattern,Condition},Head[First[{y}]]];


NoDif[interiorProduct];interiorProduct[x_List,0,$z_:Null]=0;interiorProduct[x_List,y_,$z_:Null]:=0/;FormDegree[y]===0;interiorProduct[x_List,y_,$z_:Null]:=reWrite[Which[zeroQ[y/.e[_]->0],If[(y/.d[_]->0)=!=y,er$Wrn[6]];int$Prod[x,y],zeroQ[y/.d[_]->0&&FormDegree[y/.d[k_]:>k]===0],If[$z===Null,er$Wrn[4];Return[],dvarTOe=MapThread[Rule,{d/@$z,e/@Range[Length[$z]]}];eTOdvar=MapThread[Rule,{e/@Range[Length[$z]],d/@$z}];If[(y/.dvarTOe)=!=(y/.dvarTOe/.d[_]->0),er$Wrn[6]];int$Prod[x,y/.dvarTOe]/.eTOdvar],zeroQ[y/.d[_]->0]&&FreeQ[y/.d[k_]:>k,Wedge],Return[],True,tmp=Union[Head/@Select[Union[Flatten[y/.Plus->List/.Times->List/.Wedge->List]],FormDegree[#]===1&]];If[Length[tmp]===1,tmp=tmp[[1]];int$Prod[x,y/.tmp->e]/.e->tmp,If[Length[tmp/.d->Sequence[]]===1,er$Wrn[6];int$Prod[x,y/.tmp->e]/.e->tmp,er$Wrn[5]]]]]/;Head[y]=!=Symbol;


er$Wrn[4]:=stPrint["Must give ordered list of variables (coordinates) as 3rd argument"];


er$Wrn[5]:=stPrint["Error: more than one symbol used for 1-forms: "<>ToString[tmp]];


er$Wrn[6]:=stPrint["To complete the calculation, all exterior derivatives must be expressed in terms of the basis 1-forms!"];


NoDif[int$Prod];int$Prod[x_,0]=0;int$Prod[x_,y_]:=0/;zeroQ[x];int$Prod[x_,y_List]:=int$Prod[x,#]&/@y;int$Prod[x_,y_]:=0/;FormDegree[y]===0;int$Prod[x_,y_Plus]:=int$Prod[x,#]&/@y;int$Prod[x_,u_*y_]:=u*int$Prod[x,y]/;FormDegree[u]===0;int$Prod[x_,e[b_]]:=x[[b]];int$Prod[x_,Wedge[e[k_],p__]]:=x[[k]]*Wedge[p]-Wedge[e[k],int$Prod[x,Wedge[p]]];


NoDif[LieDcartan];LieDcartan[x_,y_,$z_:Null]:=reWrite[d[interiorProduct[x,y,$z]]+interiorProduct[x,d[y],$z]];


newSer$[x_SeriesData,k_]:=SeriesData[First[x],x[[2]],Flatten[Transpose[Prepend[Table[Table[0,{Length[x[[3]]]}],{k-1}],x[[3]]]]],k x[[4]],k x[[5]],k Last[x]]


Wedge[x_]:=x/;Length[{x}]<2&&Head[{x}[[1]]]=!=Pattern


Default[Wedge]:=1;SetAttributes[Wedge,{Flat,OneIdentity}];Wedge[0,y__]=0;Wedge[x__,0]=0;Wedge[x_SeriesData,y_SeriesData]:=Block[{x$,y$,s1$,s2$,re$,x3$,y3$},
  If[Last[x]===Last[y],x$=x;y$=y,x$=newSer$[x,LCM[Last[x],Last[y]]/Last[x]];
    y$=newSer$[y,LCM[Last[x],Last[y]]/Last[y]]];s1$=x$[[-3]]+y$[[-3]];
  s2$=Min[x$[[-2]]+y$[[-3]],x$[[-3]]+y$[[-2]]];
  If[Length[x$[[3]]]<x$[[-2]]-x$[[-3]],
    x3$=Join[x$[[3]],Table[0,{x$[[-2]]-x$[[-3]]-Length[x$[[3]]]}]],
    x3$=x$[[3]]];
  If[Length[y$[[3]]]<y$[[-2]]-y$[[-3]],
    y3$=Join[y$[[3]],Table[0,{y$[[-2]]-y$[[-3]]-Length[y$[[3]]]}]],
    y3$=y$[[3]]];
  Which[s2$===s1$,re$={},s2$-s1$===x$[[-2]]-x$[[-3]],
    re$=Sum[Map[Wedge[x3$[[i]],#]&,Join[Table[0,{i-1}],Drop[y3$,-i+1]]],{i,
          Length[x3$]}],True,
    re$=Sum[Map[Wedge[#,y3$[[i]]]&,Join[Table[0,{i-1}],Drop[x3$,-i+1]]],{i,
          Length[y3$]}]];SeriesData[First[x$],x$[[2]],re$,s1$,s2$,Last[x$]]]/;First[x]===First[y]&&x[[2]]===y[[2]];Wedge[y_,x_SeriesData]:=x/.x[[3]]->Map[Wedge[y,#]&,x[[3]]];Wedge[x_SeriesData,y_]:=x/.x[[3]]->Map[Wedge[#,y]&,x[[3]]];Wedge[x__,y_Plus]:=Plus@@Map[Wedge[x,#]&,List@@y];Wedge[x_Plus,y__]:=Plus@@Map[Wedge[#,y]&,List@@x];Wedge[z__,Times[x_,y_]]:=Times[x,Wedge[z,y]]/;NumericQ[x]||(FormDegree[x]===0&&!MatQ[x]);Wedge[Times[x_,y_],z__]:=Times[x,Wedge[y,z]]/;NumericQ[x]||(FormDegree[x]===0&&!MatQ[x]);Wedge[x_^n_.,y_]:=x^n*y/;FormDegree[x]===0&&!MatQ[x];Wedge[y_,x_^n_.]:=x^n*y/;FormDegree[x]===0&&!MatQ[x];Wedge[x_,y___,x_]:=0/;OddQ[FormDegree[x]]&&ScalFormQ[x];Wedge[x__,y__]:=(-1)^(FormDegree[x]*FormDegree[y])*y\[Wedge]x/;MatQ[x]&&ScalFormQ[y];Wedge[x__]:=Block[{doubL=Transpose[{FormDegree/@{x},{x}}]},Signature[Select[doubL,OddQ[First[#]]&]]Wedge@@Map[Last[#1]&,Sort[doubL]]]/;Union[BasicScalFormQ/@{x}]==={True}&&Map[Last[#1]&,Sort[Transpose[{FormDegree/@{x},{x}}]]]=!={x};Wedge[x_List,y_List]:=If[(FormDegree[x]===0&&!MatQ[Last[Union[Flatten[x]]]])||(FormDegree[y]===0&&!MatQ[Last[Union[Flatten[y]]]]),Dot[x,y],Inner[Wedge,x,y]];Wedge[x_,y_List]:=If[FormDegree[x]===0||(FormDegree[y]===0&&!MatQ[Last[Union[Flatten[y]]]]),x *y,Map[Wedge[x,#]&,y]]/;!MatQ[x];Wedge[x_List,y_]:=If[FormDegree[y]===0||(FormDegree[x]===0&&!MatQ[Last[Union[Flatten[x]]]]),x*y,Map[Wedge[#,y]&,x]]/;!MatQ[y];


simpRules = {x_.*Cos[h_]^2+x_.*Sin[h_]^2:>x};varList={};


SetAttributes[reWrite,{Listable}];reWrite[0]=0;reWrite[x_Equal]:=Equal[reWrite[First[x]-Last[x]],0];reWrite[x_Rule]:=Rule[First[x],reWrite[Last[x]]];reWrite[x_RuleDelayed]:=Rule[First[x],reWrite[x[[2]]]]/.Rule->RuleDelayed;reWrite[x_SeriesData]:=(x/.x[[3]]->reWrite[x[[3]]]);reWrite[x_Condition]:=x/.x[[1]]->reWrite[x[[1]]];reWrite[x_]:=(Collect[x/.simpRules,FormVars,bestFacRul]/.simpRules)/;FormDegree[x]>0;reWrite[x_]:=(Collect[x/.simpRules,ZeroVars,bestFacRul]/.simpRules)/;MatQ[x];reWrite[x_]:=bestFacRul[x/.simpRules]/.simpRules;


FreeALLQ[x_,y_List]:=And@@(FreeQ[x,#]&/@y);


bestFacRul[x_]:=If[varList==={}||FreeALLQ[x,varList],minFacRul[x],varFacRul[x]];varFacRul[x_]:=Collect[Expand[x]/.simpRules,varList,Factor]/.simpRules;minFacRul[x_]:=Factor[Expand[x]/.simpRules]/.simpRules;


Unprotect[SeriesData];If[$VersionNumber<5,Times[x_SeriesData,0]^=0];SeriesData[x1_,x2_,x3_,x4_,x5_,x6_]:= Plus@@If[x2===Infinity,Map[First[#]/x1^((x4+Last[#]-1)/x6)&,Transpose[{x3,Range[Length[x3]]}]]+SeriesData[x1,x2,{},x4,x5,x6],   Map[First[#]*(x1-x2)^((x4+Last[#]-1)/x6)&,Transpose[{x3,Range[Length[x3]]}]]+SeriesData[x1,x2,{},x4,x5,x6]]/;!(FreeQ[x3,x1]||NumericQ[x1]);Protect[SeriesData];


subMatDR[m_,p_,q_]:=Transpose[Drop[Transpose[Drop[m,p]],q]];
subMatTK[m_,p_,q_]:=Transpose[Take[Transpose[Take[m,p]],q]];


FlatOuter[x_?MatrixQ,y_?MatrixQ]:=Partition[Flatten[Transpose[Outer[Times,x,y],{1,3,2,4}]],Dimensions[x][[2]]*Dimensions[y][[2]]];


FlatOuter[x__]:=Fold[FlatOuter,First[{x}],Rest[{x}]]/;Length[{x}]>2;


DirectSum[x_?MatrixQ,y_?MatrixQ]:=Block[{n$1=Dimensions[x],n$2=Dimensions[y],zr$},zr$[__]=0;Join[MapThread[Join,{x,Array[zr$,{n$1[[1]],n$2[[2]]}]}],MapThread[Join,{Array[zr$,{n$2[[1]],n$1[[2]]}],y}]]];


DirectSum[x__]:=Fold[DirectSum,First[{x}],Rest[{x}]]/;Length[{x}]>2;


DeclareMatrixForms[{0,$,$t}];


CHrule=CHrul;CHcoef[x_,0]=1;CHcoef[x_,1]:=tr[x];CHcoef[x_,n_]:=CHcoef[x,n]=reWrite[tr[CHeq[x,n]]/n];


CHeq[x_,n_]:=reWrite[CHcoef[x,n-1]\[Wedge] x+Sum[(-1)^(i-1)CHcoef[x,n-i]\[Wedge]Wedge@@Table[x,{i}],{i,2,n}]];


CHrul[n_,x_:$]:=Module[{cn=CHeq[x,n],cn0,rul,tmp,r1,r2},If[FormDegree[x]>0,Print[x," is not a 0-form matrix"];Return[]]; matDimension=n;rul=First[Solve[cn==cn0,Wedge@@Table[x,{n}]]]/.cn0->tr[cn]/n;rul=reWrite[rul];If[x===$,tmp=MapAt[HoldPattern,rul/.Rule->RuleDelayed,{1,1}];r1=tmp[[1,1]];r2=r1/.$->Pattern[$,Blank[]];tmp={Rule[r2,tmp[[1,2]]/;MatQ[$]&&FormDegree[$]===0&&matDimension===n]}/.Rule->RuleDelayed,tmp=rul]];


detTOtr[n_,A_:$]:=Module[{expr=CHrul[n][[1,2,1]]},(-1)^(1+matDimension) Plus@@Select[List@@expr,MatQ[#1]===False&]/.$->A];


Protect[CHeq,CHrul,CHrule,detTOtr,indepCoefs,FormCoef,subMatTK,subMatDR,FlatOuter,DirectSum];


TrigRules={x_.*Cos[h_]^2+x_.*Sin[h_]^2:>x,x_.*Cot[h_]^2+y_.*Csc[h_]^2:>y/;x+y===0,(Cot[h_]-Csc[h_]) (Cot[h_]+Csc[h_])->-1};HypTrigRules={x_.*Cosh[h_]^2+y_.*Sinh[h_]^2:>x/;x+y===0,x_.*Coth[h_]^2+y_.*Csch[h_]^2:>x/;x+y===0,(Cosh[x_]-Sinh[x_]) (Cosh[x_]+Sinh[x_])->1,(Coth[h_]-Csch[h_]) (Coth[h_]+Csch[h_])->1};imgTrigRules={(Cos[x_]-I Sin[x_]) (Cos[x_]+I Sin[x_])->1,( Cos[x_]+I Sin[x_]) (I Cos[x_]+Sin[x_])->I,(Cos[x_]-I Sin[x_])(-I Cos[x_]+Sin[x_])->-I};RootRules={(-1+x_)(1+x_)/Sqrt[1-x_^2]:>-Sqrt[1-x^2],(-1+x_)(1+x_)/Sqrt[x_^2-1]:>Sqrt[x^2-1],(-x_.+Sqrt[y_])(x_.+Sqrt[y_]):>y-x^2,(x_-Sqrt[y_])(x_+Sqrt[y_]):>-y+x^2};BasicRules=Join[TrigRules,HypTrigRules,RootRules,imgTrigRules];$RGTCversion=389;


SetAttributes[FaSi,{Listable}];FaSi[0]=0;FaSi[x_SeriesData]:=(x/.x[[3]]->FaSi[x[[3]]]);FaSi[x_]:=(#1/.simpRules&)/@If[varList==={}||FreeALLQ[x,varList],Factor[x/.simpRules]/.simpRules,Collect[x/.simpRules,varList,Factor]/.simpRules];


SetAttributes[FacSimp,{Listable}];FacSimp[0]=0;FacSimp[x_Equal]:=Equal[FacSimp[First[x]-x[[2]]],0];FacSimp[x_Rule]:=Rule[First[x],FacSimp[x[[2]]]];FacSimp[x_SeriesData]:=(x/.x[[3]]->FacSimp[x[[3]]]);FacSimp[x_]:=(ReplaceAll[#,simpRules]&/@Collect[x/.simpRules,FormVars,FaSi])/;FormDegree[x]>0;FacSimp[x_]:=(#1/.simpRules&)/@If[varList==={}||FreeALLQ[x,varList],Factor[x/.simpRules]/.simpRules,Collect[x/.simpRules,varList,Factor]/.simpRules];


nonZeroL[x_]:=Select[Union[Flatten[{x}]],!zeroQ[#]&]


nonZeroN[x_]:=Length[Select[Flatten[{x}],!zeroQ[#]&]]


indep$cTerms[x_,opt_:{}]:=redPlus[redTimes[nonZeroL[x],opt]];


redTimes[x_,opt_:{}]:=Block[{tmp$=Select[x,Head[#1]===Times &],rxi},rxi=Complement[x,tmp$]; Union[rxi,Map[numb2[#,opt]&,tmp$]]]


numb1[x_,opt_:{}]:=1/;NumericQ[x];numb1[x_^y_.,opt_:{}]:=1/;MemberQ[opt,x];numb1[x_,opt_:{}]:=x;numb2[x_,opt_:{}]:=Times@@Map[numb1[#,opt]&,Level[x,1]]


redPlus[x_]:=Block[{tmp$=Select[x,Head[#1]===Plus&],cmn$,rst$,i$,negi$},rst$=Complement[x,tmp$];cmn$=Intersection[tmp$,-tmp$];If[cmn$==={},Return[x]];i$=1;While[i$<Length[cmn$],negi$=Select[cmn$,#1===-cmn$[[i$]]&];If[negi$=!={},cmn$=Complement[cmn$,negi$]];i$=i$+1];Union[rst$,Complement[tmp$,-cmn$]]];


RiemSym[h_]:=(h[a_,a_,c_,d_]=0;h[a_,b_,c_,c_]=0;h[a_,b_,c_,d_]:=-h[b,a,c,d]/;a>b;h[a_,b_,c_,d_]:=-h[a,b,d,c]/;c>d;h[a_,b_,c_,d_]:=h[c,d,a,b]/;a>c||(a===c&&b>d));


epsilon[a__]:=Signature[{a}];


zeroTensor[rnk1_]:=Fold[Table,0,List/@Table[Dim,{rnk1}]];


FuncRepRules[z_[y__],g_,ord_:2]:=FuncRepRules[z[y],g,ord]=Block[{tmp$={z[y]->g},indL=indexList[Length[{y}],ord]},Do[tmp$={tmp$,Derivative[Sequence@@indL[[i]]][z][y] ->Expand[FaSi[D[g,Sequence@@Transpose[{{y},indL[[i]]}]]]]},{i,Length[indL]}];Flatten[tmp$]];


indexList[varNo_,ord_]:=Block[{tmp$,indL},tmp$=NestList[RotateRight,Join[{1},Table[0,{varNo-1}]],varNo-1];If[ord>1,Do[indL=tmp$;Do[tmp$=Join[tmp$,Map[Plus[indL[[i]],#]&,indL]],{i,varNo}],{ord-1}]];Union[tmp$]]


M$F[x_]:= Which[ByteCount[x]<40000/Dim,MatrixForm[x],ByteCount[x]<60000,x,True,Map[Short[#,30/Dim]&,x,2]];DclFrmNoOK[1,e[_]];


If[$VersionNumber<6.,st$pr6$[x__]:=StylePrint[x],st$pr6$[x__]:=Print[Style[x]]]


stPrint[x_,y_:Null]:=If[y===Null,st$pr6$[x, FontSize->16,FontSlant->"Italic",FontColor->RGBColor[1, 0, 1]],st$pr6$[x, FontSize->20,FontWeight->"Bold",FontColor->RGBColor[1, 0, 1]]];


timePrint[x_,sT_]:=Print[x<>" computed in ",TimeUsed[]-sT," sec"];


testSER[x_,y_String,z_:""]:=Module[{tmp,k},If[FreeQ[x,SeriesData]||(Dim===2&&TensRnk[x]<4),y<>z,tmp=Sort[Union[Select[Flatten[Which[TensRnk[x]===4,Raise[x,1,2],TensRnk[x]>1,Raise[x,1],True,x]],Head[#]===SeriesData&]],#1[[-2]]/#1[[-1]]<#2[[-2]]/#2[[-1]]&];k=" to order "<>ToString[(tmp[[1,-2]]-1)/tmp[[1,-1]]];y<>If[Length[tmp]>1,k=k<>" or higher",k]]];


Gn$Cf0[x_List,y__]:=Gn$Cf0[#,y]&/@x;Gn$Cf0[x_SeriesData,y_List]:=Gn$Cf0[x,#]&/@y;Gn$Cf0[x_SeriesData,y__]:=x/.(x[[3]]->Map[Coefficient[#,y]&,x[[3]]]);Gn$Cf0[x_,y__]:=Coefficient[x,y];GenCoef[x_,y__]:=FacSimp[Gn$Cf0[x,y]];


fct$rls={(-1+x_Symbol)^b_.*(1+x_Symbol)^b_.:>(-1+x^2)^b,(1-x_Symbol)^b_.*(1+x_Symbol)^b_.:>(1-x^2)^b,(x_Symbol-y_Symbol)^b_.*(x_Symbol+y_Symbol)^b_.:>(x^2-y^2)^b};


er$Wrn[1]:=stPrint["coframe does not span space!"];


RGtensors[gIN_,xIN_,opt___]:=Module[{frameOpt=0,eIN,Ropt=True,Wopt=True,Eopt=True,idMat,eFrame,dxRul,Bmat,Amat,NP$=False,de,k$,StrCon,\[Gamma]Udd,\[Gamma]ddd,g1ddd,g2ddd,Gamddd,rmn,tmp,RUd,Rg,gg,sT,Cflat,EinSp},Clear[GUdd,covD,covDiv,LieD,\[Omega]Ud,RUddd,Rdddd,Rdd,EUd,R,Wdddd,detg,p$D,rtAbsdetg,eta,HStar,Lower,Raise,\[Tau],\[Kappa],\[Rho],\[Sigma],\[Gamma],\[Epsilon],\[Alpha],\[Beta],\[Nu],$\[Pi],\[Lambda],\[Mu],\[CapitalLambda],\[CapitalPsi],\[CapitalPhi],\[CapitalDelta],\[GothicCapitalD],\[Delta],\[Delta]B];DEF$covD;DEF$covDiv;DEF$LieD;DEF$LWR;DEF$RSE;
		
		Which[Head[xIN]=!=List,tmp="Coordinates ",Head[gIN]=!=List,tmp="Metric "];If[Head[tmp]===String,stPrint[tmp<>"not defined"];Return[]];Dim=Length[xIN];If[Dim=!=Length[gIN],stPrint["Metric and coordinate dimensions don't match"];Print["Metric ",Dimensions[gIN],"   ",xIN];Return[]];If[Transpose[gIN]=!=gIN,Print[Map[Short[#,10/Dim]&,gIN,{2}]," is not a symmetric matrix"];Return[]];eFrame=e/@Range[Dim];coordList=xIN;(* frameOpt=0 => coordFrame, frameOpt=1 => explicitFrame, frameOpt=2 => implicitFrame *)
	
			If[Length[{opt}]>0,tmp=Select[Flatten[{opt}],!(FreeQ[#,_e]&&FreeALLQ[#,d[coordList]])&];If[zeroQ[tmp/._e->0]&&Length[tmp]>1,stPrint["Evaluate Clear$dx to clear the coordinate differentials!"];Return[]];
If[zeroQ[tmp/._e->0]&&Length[tmp]===1,If[Head[dxRuleList]===List&&Head[deList]===List,frameOpt=2;eIN=eFrame;If[Length[deList]=!=Dim,stPrint["Length[deList] is not equal to "<>ToString[Dim]<>"!"];Return[]],stPrint["dxRuleList and/or deList have not been defined!"];Return[]]];
		Which[Length[{opt}]===2&&FormDegree[{opt}[[1]]]===1,If[frameOpt=!=2,eIN={opt}[[1]];frameOpt=1;If[Length[eIN]=!=Dim,er$Wrn[1];Return[]]];If[{opt}[[2,1]]===0,Ropt=False];If[{opt}[[2,2]]===0,Wopt=False];If[Length[{opt}[[2]]]===3&&{opt}[[2,3]]===0,Eopt=False],Length[{opt}]===1&&IntegerQ[opt[[1]]],
If[opt[[1]]===0,Ropt=False];If[opt[[2]]===0,Wopt=False];If[Length[{opt}[[1]]]===3&&{opt}[[1,3]]===0,Eopt=False],Length[{opt}]===1&&FormDegree[{opt}[[1]]]===1,If[frameOpt=!=2,eIN=opt;frameOpt=1;If[Length[eIN]=!=Dim,er$Wrn[1];Return[]]],True,stPrint["Wrong optional arguments!"];Return[]]];If[frameOpt===0,eIN=d/@xIN];If[gIN==={{0,1,0,0},{1,0,0,0},{0,0,0,-1},{0,0,-1,0}},If[FreeALLQ[Union[Flatten[{eIN,xIN,{deList,dxRuleList}}]],{\[Tau],\[Kappa],\[Rho],\[Sigma],\[Gamma],\[Epsilon],\[Alpha],\[Beta],\[Nu],$\[Pi],\[Lambda],\[Mu],\[CapitalLambda],\[CapitalPsi],\[CapitalPhi],\[CapitalDelta],\[GothicCapitalD],\[Delta],\[Delta]B}],NP$=True,stPrint["NP symbols used in coordinates or frame: they will not be defined!"]]];
				
				If[!FreeQ[{gIN,eIN,{deList}},SeriesData],tmp=Select[Flatten[{gIN,eIN,{deList}}],Head[#]===SeriesData&][[1,1]];If[MemberQ[xIN,tmp],de[1]=ToExpression["d"<>ToString[tmp]];de[2]=ToExpression["\[ScriptD]"<>ToString[tmp]];DclFrmNoOK[1,\[ScriptD][_],de[1],de[2]];d[tmp]=de[1];\[ScriptD][tmp]=de[2];d[de[1]]=0;If[frameOpt>0&&!FreeQ[{eIN,{deList,dxRuleList}},Derivative[1][d][0]],stPrint["d["<>ToString[tmp]<>"] not set equal to "<>ToString[de[1]]<>".  Evaluate RGtensors[...] again!"];Return[]],d[tmp]=0]];If[frameOpt===1,DclFrmNoOK[1,\[ScriptD][_]];eTO$dx=MapThread[Rule,{eFrame,FacSimp[eIN/.MapThread[Rule,{d/@xIN,\[ScriptD]/@xIN}]]}]];
				
				If[frameOpt>0&&(Union[FormDegree/@eIN]=!={1}||!zeroQ[eIN/.{d[k_]->0,e[_]->0,y_|Bar[y_]:>0/;MemberQ[DifFormSymbols,y]}]),stPrint["coframe has incorrect form"];Return[]];If[Head[varList]=!=List,varList={}];If[Head[simpRules]===Rule||Head[simpRules]===RuleDelayed,simpRules={simpRules}];If[Head[simpRules]=!=List,simpRules={}];idMat=IdentityMatrix[Dim];
				
				gdd=gIN;Print["gdd = ",M$F[gdd]];tmp=eIN.gIN.eIN;k$=If[frameOpt===2,eFrame,d/@xIN];k$=Union[Flatten[Outer[Times,k$,k$]]];LineElement=If[Head[tmp]===SeriesData,tmp/.tmp[[3]]->Collect[tmp[[3]],k$,FaSi],Collect[tmp,k$,FaSi]]//.fct$rls;Print["LineElement = ",Short[LineElement,8Dim]];sT=TimeUsed[];gUU=FixedPoint[FaSi,Inverse[gIN]]//.fct$rls;detg=FixedPoint[FaSi,Det[gIN]]//.fct$rls;Print["gUU = ",M$F[gUU]];timePrint["gUU",sT];
				
				Which[frameOpt===0,Amat=idMat;Bmat=idMat;dxRul={},frameOpt===1&&zeroQ[eIN/.{d[k_]->0,y_|Bar[y_]:>0/;MemberQ[DifFormSymbols,y]}],Bmat=Array[Gn$Cf0[eIN[[#1]],d[xIN[[#2]]]]&,{Dim,Dim}];If[!zeroQ[FaSi[Det[Bmat]]],sT=TimeUsed[];If[ByteCount[eIN]>1500*Dim,stPrint["Computing d[coframe]..."]];Amat=FaSi[Inverse[Bmat]];dxRul=MapThread[Rule,{d[xIN],Amat.eFrame}];tmp=indep$cTerms[Flatten[Outer[Wedge,d[xIN],d[xIN]]]];tmp=MapThread[Rule,{tmp,FacSimp[tmp/.dxRul]}];de=FacSimp[d[eIN]];de=FacSimp[de/.tmp];timePrint["d[coframe]",sT];tmp=d[xIN]/.dxRul;MapThread[Set,{d[xIN],tmp}],er$Wrn[1];Return[]],frameOpt===2,If[!FreeQ[Join[dxRuleList,deList],e[0]],stPrint["The notation e[0] cannot be used; renumber the frame components as e[1]...e[Dim]"];Abort[]];de=deList;dxRul=dxRuleList;tmp=d[xIN]/.dxRul;MapThread[Set,{d[xIN],tmp}];Amat=Array[Gn$Cf0[tmp[[#1]],eIN[[#2]]]&,{Dim,Dim}]];
		
		If[frameOpt===2&&(Length[Union[FreeQ[#,SeriesData]&/@{deList,dxRuleList}]]>1||!FreeQ[gIN,SeriesData]&&(FreeQ[deList,SeriesData]||FreeQ[dxRuleList,SeriesData])),stPrint["RGtensors will run faster if both deList and dxRuleList are expanded in series"]];
		
		rtAbsdetg=PowerExpand[Factor[detg^2]^(1/4)];SetAttributes[HStar,{Listable}];HStar[0]=0;If[NP$,rtAbsdetg=I];HStar[x_SeriesData]:=x/.x[[3]]->HStar/@x[[3]];HStar[x_Plus]:=FacSimp[HStar/@x];HStar[x_*y_]:=x*HStar[y]/;FormDegree[x]===0;HStar[x_]:=x*rtAbsdetg*Wedge@@eFrame/;FormDegree[x]===0;HStar[x_Wedge]:=rtAbsdetg/detg/;Length[x]===Dim;HStar[x_Wedge|x_e]:=HStar[x]=rtAbsdetg*FacSimp[inn[x,Wedge@@eFrame]];eta[]:=eta[]=rtAbsdetg*Array[Signature[{##}]&,Table[Dim,{Dim}]];eta[a__]:=eta[a]=Raise[eta[],a];sT=TimeUsed[];
		
		If[frameOpt>0,d[e[a_]]:=de[[a]];StrCon[c_,a_,a_]=0;StrCon[c_,a_,b_]:=-StrCon[c,b,a]/;a>b;StrCon[c_,a_,b_]:=StrCon[c,a,b]=-Gn$Cf0[de[[c]],e[a]\[Wedge]e[b]];\[Gamma]Udd=Array[StrCon,{Dim,Dim,Dim}];\[Gamma]ddd=gdd.\[Gamma]Udd;If[NP$,d$f$[0]=de[[3]]\[Wedge]e[1]-e[3]\[Wedge]de[[1]];d$f$[2]=de[[2]]\[Wedge]e[4]-e[2]\[Wedge]de[[4]];d$f$[1]=FacSimp[(de[[3]]\[Wedge]e[4]-e[3]\[Wedge]de[[4]]+de[[2]]\[Wedge]e[1]-e[2]\[Wedge]de[[1]])/2];],\[Gamma]Udd=zeroTensor[3];\[Gamma]ddd=\[Gamma]Udd];
	
		(** Tests **)If[frameOpt>0,tmp=(d[Union[Flatten[gdd]]]/.dxRul)/.e[_]->0;If[!zeroQ[tmp],stPrint["Warning: d[] on some symbols not defined!"];Print[indep$cTerms[FacSimp[tmp]]]];If[frameOpt===2,If[(ByteCount[deList]+ByteCount[dxRuleList])/Dim<3000,tmp=FacSimp[FacSimp[d[deList]]];If[zeroQ[tmp],Print["deList closure verified"],stPrint["Warning: deList not closed! d[deList]="];Print[tmp];If[!zeroQ[tmp/.d[_] -> 0],Return[]]],stPrint["Warning: deList closure not tested"]]]];
		
		p$D[x_,y_]:=p$D[x,y]=If[Amat===idMat,D[x,coordList[[y]]],Sum[Amat[[k$,y]]*D[x,coordList[[k$]]],{k$,Dim}]];
		
sT=TimeUsed[];g1ddd[a_,b_,c_]:=g1ddd[b,a,c]/;a>b;g1ddd[a_,b_,c_]:=g1ddd[a,b,c]=p$D[gdd[[a,b]],c];
g2ddd[c_,a_,b_]:=g2ddd[c,b,a]/;a>b;g2ddd[c_,a_,b_]:=g2ddd[c,a,b]=FaSi[(g1ddd[a,c,b]+g1ddd[b,c,a]-g1ddd[a,b,c])/2];If[frameOpt===0,Gamddd=Array[g2ddd,{Dim,Dim,Dim}];
Clear[tmp];k$=gUU.Gamddd;tmp[c_,a_,b_]:=tmp[c,b,a]/;a>b;tmp[c_,a_,b_]:=tmp[c,a,b]=FaSi[k$[[c,a,b]]];GUdd=Array[tmp,{Dim,Dim,Dim}],
Gamddd=FaSi[Array[g2ddd,{Dim,Dim,Dim}]+(\[Gamma]ddd+Transpose[\[Gamma]ddd]-Transpose[\[Gamma]ddd,{3,2,1}])/2];GUdd=If[Union[NumericQ/@Flatten[gUU]]==={True}&&nonZeroN[gUU]===Dim,gUU.Gamddd,FaSi[gUU.Gamddd]]]; timePrint["Gamma",sT];If[frameOpt>0,\[Omega]Ud=Array[Sum[GUdd[[#1,k$,#2]]*e[k$],{k$,Dim}]&,{Dim,Dim}]];If[NP$,NPdefs1];
		
	sT=TimeUsed[];RiemSym[rmn];rmn[a_,b_,c_,d$_]:=rmn[a,b,c,d$]=FaSi[p$D[Gamddd[[a,d$,b]],c]-p$D[Gamddd[[a,c,b]],d$]+Sum[GUdd[[k$,c,b]]*Gamddd[[k$,d$,a]]-GUdd[[k$,d$,b]]*Gamddd[[k$,c,a]]-Gamddd[[a,k$,b]]*\[Gamma]Udd[[k$,c,d$]],{k$,Dim}]];Rdddd=Array[rmn,{Dim,Dim,Dim,Dim}];timePrint["Riemann(dddd)",sT];sT=TimeUsed[];If[zeroQ[Rdddd],stPrint[testSER[Rdddd,"Flat Space","!"],1];Return[]];Rg=gUU . Rdddd;If[Ropt,Clear[rmn];rmn[a_,b_,c_,c_]=0;rmn[a_,b_,c_,d$_]:=-rmn[a,b,d$,c]/;c>d$;rmn[a_,b_,c_,d$_]:=rmn[a,b,c,d$]=FaSi[Rg[[a,b,c,d$]]];RUddd=Array[rmn,{Dim,Dim,Dim,Dim}];timePrint["Riemann(Uddd)",sT];  Rg=RUddd,stPrint["RUddd not computed"]];
				
		sT=TimeUsed[];Rg=Plus@@Transpose[Rg,{1,2,1,3}];Clear[tmp];tmp[a_,b_]:=tmp[b,a]/;a>b;tmp[a_,b_]:=tmp[a,b]=FaSi[Rg[[a,b]]];Rdd=Array[tmp,{Dim,Dim}];RUd=gUU . Rdd;R=FaSi[Plus@@Transpose[RUd,{1,1}]];timePrint["Ricci",sT];sT=TimeUsed[];
				
		If[Wopt||Dim<4,If[Dim>3,If[zeroQ[Rdd],Wdddd=Rdddd,gg=Transpose[Outer[Times,gdd,gdd],{1,3,2,4}];gg=gg-Transpose[gg];Rg=Transpose[Outer[Times,Rdd,gdd],{1,3,2,4}];Rg=Rg-Transpose[Rg];Rg=Rg-Transpose[Rg,{1,2,4,3}];Clear[rmn];RiemSym[rmn];rmn[a_,b_,c_,d$_]:=rmn[a,b,c,d$]=FaSi[Rdddd[[a,b,c,d$]]-Rg[[a,b,c,d$]]/(Dim-2)+R*gg[[a,b,c,d$]]/((Dim-1)*(Dim-2))];Wdddd=Array[rmn,{Dim,Dim,Dim,Dim}]],Wdddd=zeroTensor[4]];timePrint["Weyl",sT];If[zeroQ[Wdddd],Cflat=True;If[Dim=!=3,stPrint[testSER[Wdddd,"Conformally Flat"],1],tmp=CF3d[Wopt];If[zeroQ[tmp],stPrint[testSER[tmp,"Conformally Flat"],1]]]],stPrint["Weyl tensor not computed"]];If[NP$,NPdefs2];
			
					sT=TimeUsed[];If[Eopt,EUd=FaSi[RUd-1/2*R*idMat],stPrint["Einstein tensor not computed"]];If[zeroQ[Rdd],stPrint[testSER[Rdd,"Ricci Flat"],1],If[Eopt,timePrint["Einstein",sT]];If[Eopt&&zeroQ[EUd+(1/2-1/Dim)*R*idMat],stPrint[testSER[Rdd-1/Dim*R*gdd,"Einstein Space"],1];EinSp=True]];If[Dim>2&&Cflat&&EinSp||Dim===2&&zeroQ[FaSi[covD[R]]],stPrint[testSER[Rdd-1/Dim*R*gdd,"Space of Constant Curvature","!"],1]];"All tasks completed in "]//Timing//Apply[#2<>ToString[#1]<>If[$VersionNumber>5.5," seconds",""] &, 
  If[#[[2]]===Return[]||#[[2]]===Null,#/.#[[2]] -> 
      "Aborted after ",#]/. Second ->"seconds"]&//Print


CF3d[x_]:=If[x,stPrint["Testing for 3-dim conformal flatness..."];Block[{tmp$=covD[Rdd]-Outer[Times,gdd,covD[R]/2/(Dim-1)]},FaSi[tmp$-Transpose[tmp$,{1,3,2}]]],stPrint["3-dim conformal flatness not tested"];Return[1]];


NPdefs1:=($\[Pi]=GenCoef[d$f$[1],e[1]\[Wedge]e[2]\[Wedge]e[3]];\[Mu]=GenCoef[d$f$[1],e[1]\[Wedge]e[3]\[Wedge]e[4]];\[Tau]=-GenCoef[d$f$[1],e[1]\[Wedge]e[2]\[Wedge]e[4]];\[Rho]=-GenCoef[d$f$[1],e[2]\[Wedge]e[3]\[Wedge]e[4]];tmp$=FacSimp[d$f$[0]+\[Tau] e[1]\[Wedge]e[3]\[Wedge]e[4]+\[Rho] e[1]\[Wedge]e[2]\[Wedge]e[3]];\[Epsilon]=GenCoef[tmp$,e[1]\[Wedge]e[2]\[Wedge]e[3]]/2;\[Beta]=GenCoef[tmp$,e[1]\[Wedge]e[3]\[Wedge]e[4]]/2;\[Sigma]=-GenCoef[tmp$,e[1]\[Wedge]e[2]\[Wedge]e[4]];\[Kappa]=-GenCoef[tmp$,e[2]\[Wedge]e[3]\[Wedge]e[4]];tmp$=FacSimp[d$f$[2]-$\[Pi] e[2]\[Wedge]e[3]\[Wedge]e[4]-\[Mu] e[1]\[Wedge]e[2]\[Wedge]e[4]];\[Gamma]=-GenCoef[tmp$,e[1]\[Wedge]e[2]\[Wedge]e[4]]/2;\[Alpha]=-GenCoef[tmp$,e[2]\[Wedge]e[3]\[Wedge]e[4]]/2;\[Lambda]=GenCoef[tmp$,e[1]\[Wedge]e[2]\[Wedge]e[3]];\[Nu]=GenCoef[tmp$,e[1]\[Wedge]e[3]\[Wedge]e[4]];Print["Spin coefficients \[Tau], \[Kappa], \[Rho], \[Sigma], \[Gamma], \[Epsilon], \[Alpha], \[Beta], \[Nu], $\[Pi], \[Lambda], \[Mu] defined"];Bar[e[1]]=e[1];Bar[e[2]]=e[2];Bar[e[4]]=e[3];Bar[e[3]]=e[4];Bar[x_]:=x;\[CapitalDelta][x_]:=FacSimp[p$D[x,1]];\[GothicCapitalD][x_]:=FacSimp[p$D[x,2]];\[Delta][x_]:=FacSimp[-p$D[x,4]];\[Delta]B[x_]:=FacSimp[-p$D[x,3]];Print["Differential Operators \[GothicCapitalD][x_], \[CapitalDelta][x_], \[Delta][x_], \[Delta]B[x_] defined"];)


NPdefs2:=(\[CapitalPhi][0, 0]=Rdd[[2,2]]/2;\[CapitalPhi][0, 1]=-Rdd[[2,4]]/2;\[CapitalPhi][1, 0]=-Rdd[[2,3]]/2;\[CapitalPhi][2, 2]=Rdd[[1,1]]/2; \[CapitalPhi][2, 1]=-Rdd[[3,1]]/2;\[CapitalPhi][1, 2]=-Rdd[[4,1]]/2;\[CapitalPhi][0, 2]=Rdd[[4,4]]/2;\[CapitalPhi][2, 0]=Rdd[[3,3]]/2; \[CapitalPhi][1, 1]=FaSi[(Rdd[[1,2]]+Rdd[[3,4]])/4];\[CapitalLambda]=-R/24;tmp$="NP variables \[CapitalPhi][i,j], \[CapitalLambda] ";If[Head[Wdddd]=!=Symbol,\[CapitalPsi][0]=-Wdddd[[2,4,2,4]];\[CapitalPsi][1]=Wdddd[[2,4,2,1]];\[CapitalPsi][2]=-Wdddd[[2,4,3,1]]; \[CapitalPsi][3]=Wdddd[[2,1,3,1]];\[CapitalPsi][4]=-Wdddd[[3,1,3,1]];tmp$=tmp$<>"and \[CapitalPsi][i] "]; Print[tmp$<>"defined"];);


inn[y_Wedge,x_]:=inn[Rest[y],inn[First[y],x]];inn[e[a_],x_+y_]:=inn[e[a],x]+inn[e[a],y];inn[e[a_],x_*y_]:=x*inn[e[a],y]/;FormDegree[x]===0;inn[e[a_],x_]:=0/;FormDegree[x]===0;inn[e[a_],x_Wedge]:=inn[e[a],First[x]]*Rest[x]+(-1)^FormDegree[First[x]]*First[x]\[Wedge]inn[e[a],Rest[x]];inn[e[a_],e[b_]]:=gUU[[a,b]];


TensRnk[x_]:=If[Head[x]===List,Length[Dimensions[x]],0]


MoveIndex[x_,i_,g_]:=Block[{rnk1=TensRnk[x],indL},Which[i===1,g.x,i===rnk1,x.g,True,indL=Range[rnk1]/.{i->1,1->i};Transpose[g.Transpose[x,indL],indL]]];


DEF$LWR:=(Lower[x_,i__]:=Lower[x,i]=FacSimp[FoldList[MoveIndex[#1,#2,gdd]&,x,Flatten[{i}]][[-1]]];)


DEF$RSE:=(Raise[x_,i__]:=Raise[x,i]=FacSimp[FoldList[MoveIndex[#1,#2,gUU]&,x,Flatten[{i}]][[-1]]];)


DEF$LWR;DEF$RSE;


multiDot[x_,y_,indPr__]:=Module[{rnk1=TensRnk[x],rnk2=TensRnk[y],indL=Sort/@Transpose[{indPr}],ordPr=Sort[{indPr}]},If[!And@@MapThread[SameQ[Dimensions[x][[#1]],Dimensions[y][[#2]]]&,Transpose[ordPr]],er$Wrn[3];Return[]];If[Union[First[indL]]=!=First[indL]||indL[[1,-1]]>rnk1||Union[indL[[2]]]=!=indL[[2]]||Last[indL[[2]]]>rnk2,er$Wrn[2];Return[]];Which[Length[ordPr]===1,FacSimp[dotOne[x,y,indPr]],rnk1===rnk2&&rnk1===Length[ordPr],FacSimp[FacSimp[dotAll[x,y,ordPr]]],True,OKindCon[dotOne[x,y,First[ordPr]],newPrList[ReplaceAll[#,{a_,b_}:>{a,b+rnk1}]&/@ordPr]]]];


dotOne[x_,y_,{i_,j_}]:=Block[{rnk1=TensRnk[x],rnk2=TensRnk[y],tmp$},If[(FormDegree[x]>0||MatQ[Last[Union[Flatten[x]]]])&&(FormDegree[y]>0||MatQ[Last[Union[Flatten[y]]]]),tmp$=Wedge,tmp$=Dot];tmp$[Transpose[x,Join[Range[i-1],RotateRight[Range[i,rnk1]]]],Transpose[y,Join[RotateLeft[Range[j]],Range[j+1,rnk2]]]]];


dotAll[x_,y_,indPr_]:=Module[{s$,allInd,sumInd,tmp$},allInd=s$/@Range[Length[indPr]];allInd={allInd,allInd/.Map[Rule[#[[1]],#[[2]]]&,RotateLeft/@indPr]};sumInd=Transpose[{First[allInd],Dimensions[x]}];If[(FormDegree[x]>0||MatQ[Last[Union[Flatten[x]]]])&&(FormDegree[y]>0||MatQ[Last[Union[Flatten[y]]]]),tmp$=Wedge,tmp$=Times];Sum@@{Unevaluated[tmp$[x[[Sequence@@First[allInd]]],y[[Sequence@@allInd[[2]]]]]],Sequence@@sumInd}];


Contract[x_,indPr__]:=Module[{rnk1=TensRnk[x],indL=Flatten[{indPr}]},If[!And@@Map[SameQ[Dimensions[x][[#[[1]]]],Dimensions[x][[#[[2]]]]]&,{indPr}],er$Wrn[3];Return[]];If[Length[Union[indL]]<Length[indL]||Length[indL]>rnk1||Sort[indL][[-1]]>rnk1,er$Wrn[2];Return[],OKindCon[x,Sort[Sort/@{indPr}]]]];


newPrList[x_]:=Rest[x]-1/.k_:>k-1/;k>x[[1,2]]-1;


OKindCon[x_,indPr_]:=FacSimp[ConOne[x,First[indPr]]]/;Length[indPr]===1;OKindCon[x_,indPr_]:=OKindCon[ConOne[x,First[indPr]],newPrList[indPr]];


ConOne[x_,{i_,j_}]:=Block[{rnk1=TensRnk[x],tr1List,tr2List},tr1List=(Range[rnk1]/.{j->i})/.k_:>k-1/;k>j;tr2List=Join[Range[i-1],RotateRight[Range[i,rnk1-1]]];Apply[Plus,Transpose[Transpose[x,tr1List],tr2List],{rnk1-2}]];


er$Wrn[2]:=stPrint["Wrong tensor rank or number(s) of indices!"];er$Wrn[3]:=stPrint["Summed indices have unequal dimensions!"];


DEF$covD:=(covD[x_List,y_List]:=covD[x,y]=c$D[x,y];covD[x_,y_List]:=If[Length[y]>0,er$Wrn[2],covD[x]];covD[x_]:=covD[x]=c$D[x];)


c$D[x_,UpList_:{}]:=Module[{k=TensRnk[x]},If[Length[UpList]>0&&(Length[Flatten[UpList]]>k||Sort[Flatten[UpList]][[-1]]>k),er$Wrn[2];Return[]];If[Head[x]===List,Array[cDcomp[x,k,UpList],Table[Dim,{k+1}]],FaSi[Array[p$D[x,#]&,{Dim}]]]];


cDcomp[x_,rnk1_,UpList_:{}][y__]:=Block[{i$,j$,y$=Drop[{y},-1],z$=Last[{y}]},FaSi[p$D[x[[Sequence@@y$]],z$]+Sum[If[MemberQ[UpList,i$],GUdd[[y$[[i$]],z$,j$]]x[[Sequence@@ReplacePart[y$,j$,i$]]],-GUdd[[j$,z$,y$[[i$]]]]x[[Sequence@@ReplacePart[y$,j$,i$]]]],{j$,Dim},{i$,rnk1}]]];


DEF$covDiv:=(covDiv[x_,UpList_]:=covDiv[x,UpList]=Module[{k=TensRnk[x],divInd,j$,z$,FlUpL=Flatten[UpList]},If[Length[FlUpL]>k||Sort[FlUpL][[-1]]>k||Head[x]=!=List,er$Wrn[2];Return[]]; If[Length[UpList]>1,divInd=Flatten[Select[UpList,Head[#]===List&]][[1]],divInd=FlUpL[[1]]];
If[k===1,FaSi[Sum[p$D[x[[z$]],z$],{z$,Dim}]+Sum[GUdd[[z$,z$,j$]]x[[j$]],{j$,Dim},{z$,Dim}]],
Array[cDIVcomp[x,k,divInd,FlUpL],Table[Dim,{k-1}]]]];)


cDIVcomp[x_,rnk1_,divInd_,UpList_:{}][y__]:=Block[{z$,y$,i$,j$},y$=Insert[{y},z$,divInd];FaSi[Sum[p$D[x[[Sequence@@y$]],z$],{z$,Dim}]+Sum[If[MemberQ[UpList,i$],GUdd[[y$[[i$]],z$,j$]]x[[Sequence@@ReplacePart[y$,j$,i$]]],-GUdd[[j$,z$,y$[[i$]]]]x[[Sequence@@ReplacePart[y$,j$,i$]]]],{j$,Dim},{i$,rnk1},{z$,Dim}]]];


DEF$LieD:=(LieD[x_List,y_List,z_List]:=LieD[x,y,z]=LieDerv[x,y,z];LieD[x_List,y_]:=LieD[x,y]=LieDerv[x,y];)


LieDerv[h_List,x_,UpList_:{}]:=Module[{k=TensRnk[x],hjdU,hUjd,i$,ASgam=GUdd-Transpose[GUdd,{1,3,2}]},
If[Length[Dimensions[h]]=!=1,stPrint["First argument not a vector!"];Return[]];If[Length[UpList]>0&&(Length[Flatten[UpList]]>k||Sort[Flatten[UpList]][[-1]]>k),er$Wrn[2];Return[]];hjdU=Array[p$D[h,#1]&,{Dim}];hUjd=Transpose[hjdU]+ASgam.h;hjdU=Transpose[hUjd];FaSi[If[FormDegree[x]>0,LieDcartan[h,x,coordList],h.Array[p$D[x,#1]&,{Dim}]]+If[Head[x]===List,Sum[Which[i$===1,If[MemberQ[UpList,i$],-hUjd.x,hjdU.x],
i$===k,If[MemberQ[UpList,i$],-x.hjdU,x.hUjd],
True,Transpose[Inner[Times,x,If[MemberQ[UpList,i$],-hjdU,hUjd],Plus,i$],OrdN[Join[Range[i$-1],RotateRight[Range[i$,k]]]]]],{i$,k}],0]]];


OrdN[x_List]:=Flatten[Position[x,#]&/@Sort[x]]


Laplacian[Xx^2+Yy^2,{Xx,Yy}];Unprotect[Laplacian];Laplacian[x_,UpList_:{}]:=covDiv[covD[x,UpList].gUU,Join[UpList,{{TensRnk[x]+1}}]]/;UpList==={}||Union[Head/@Flatten[UpList]]==={Integer};s1$=DownValues[Laplacian];s2$=Position[s1$,UpList];If[s2$[[1,1]]=!=1,DownValues[Laplacian]=Join[{s1$[[s2$[[1,1]]]]},Drop[s1$,{s2$[[1,1]]}]]];Clear[s1$,s2$];Off[Laplacian::argtu];Protect[Laplacian];


Grad2Norm[x_,y_:Null]:=FaSi[If[y===Null,gUU.covD[x].covD[x],gUU.covD[x].covD[y]]]/;Head[x]=!=List&&Head[y]=!=List;


Bianchi[0]:=Block[{tmp$=covD[Rdddd]},indep$cTerms[FaSi[indep$cTerms[tmp$+Transpose[tmp$,{1,2,4,5,3}]+Transpose[tmp$,{1,2,5,3,4}]]]]];


Bianchi[1]:=Block[{tmp$=covD[Rdd]},If[Head[RUddd]===Symbol,RUddd=Raise[Rdddd,1]];indep$cTerms[FaSi[indep$cTerms[covDiv[RUddd,{1}]+tmp$-Transpose[tmp$,{1,3,2}]]]]];


Bianchi[2]:=indep$cTerms[covDiv[EUd,{1}]];


Clear$dx:=Which[Head[coordList]===Symbol,Print["OK"];Return[],Union[Head /@ d /@ coordList,{d,Symbol}]==={d,Symbol},If[dxRuleList==={},Clear[dxRuleList,deList];If[Length[varList]>0,stPrint["varList cleared"]];stPrint["deList and dxRuleList also cleared"],Print["OK"]];Return[],True,Block[{var$,z$,i$=1},While[i$<=Dim,var$=coordList[[i$]];z$="d"<>ToString[var$];If[Head[d[var$]]=!=d,(d[var$])=.];If[FormDegree[ToExpression[z$]]===1,ToExpression[z$<>"=."];d[var$]=ToExpression[z$]];i$=i$+1]];If[Length[varList]===0&&Head[dxRuleList]===Symbol&&Head[deList]===Symbol,
Print["OK"]];If[Length[varList]>0,stPrint["varList cleared"]];If[Head[dxRuleList]===List&&Head[deList]===List,stPrint["deList and dxRuleList also cleared"]];Clear[eTO$dx,dxRuleList,deList];varList={};If[Union[Head/@d/@e/@Range[Dim]]=!={d},(d[e[a_]])=.]];


metric[LinEl_,x_List]:=FacSimp[Which[FormDegree[x]===0&&Length[indepTerms[d[x]/.e[_]->0]]===Length[x],Array[D[LinEl/2, d[x[[#1]]], d[x[[#2]]]]&,{Length[x],Length[x]}],x===e/@Range[Length[x]]||(indepTerms[d[x]]==={}&&Length[indepTerms[x/.e[_]->0]]===Length[x]),Array[D[LinEl/2,x[[#1]],x[[#2]]]&,{Length[x],Length[x]}],FormDegree[x]===0&&Length[indepTerms[d[x]/.e[_]->0]]<Length[x],stPrint["The metric components are given with respect to the coframe {e[1],...,e[n}}"];Array[D[LinEl/2,e[#1],e[#2]]&,{Length[x],Length[x]}],True,stPrint["The second argument must be either the list of coordinates, or the coframe list {e[1],...,e[n}}"]]];


dot$2[x_,y_]:=multiDot[x,y,{3,1},{4,2}];tr$2[x_]:=Contract[x,{1,3},{2,4}];


Plebanski[x_,y_]:=Module[{R2d4=Transpose[Outer[Times,x,y]+Outer[Times,y,x],{1,3,2,4}],Rg=Transpose[Outer[Times,tr[y.gUU]x+tr[x.gUU]y,gdd],{1,3,2,4}],gg=Transpose[Outer[Times,gdd,gdd],{1,3,2,4}],Rsq=FaSi[x.gUU.y+y.gUU.x],trRsq,R2g,Rscal},If[!zeroQ[FaSi[x-Transpose[x]]]||!zeroQ[FaSi[y-Transpose[y]]],stPrint["Not a symmetric tensor!"];Return[]];R2d4=R2d4-Transpose[R2d4];Rg=Rg-Transpose[Rg];Rg=Rg-Transpose[Rg,{1,2,4,3}];gg=gg-Transpose[gg];trRsq=Contract[Rsq.gUU,{1,2}];R2g=Transpose[Outer[Times,Rsq,gdd],{1,3,2,4}];R2g=R2g-Transpose[R2g];R2g=R2g-Transpose[R2g,{1,2,4,3}];Rscal=Contract[gUU.Rg.gUU/(2(Dim-1)),{1,3},{2,4}];FaSi[R2d4- (Rg-R2g)/(Dim-2)+(Rscal-trRsq)/((Dim-1)(Dim-2)) gg]];


Plebanski[x_]:=Module[{R2d4=Transpose[Outer[Times,x,x],{1,3,2,4}],Rg=Transpose[Outer[Times,x,gdd],{1,3,2,4}],gg=Transpose[Outer[Times,gdd,gdd],{1,3,2,4}],Rsq=FaSi[x.gUU.x],trRsq,R2g,Rscal=Contract[x.gUU,{1,2}]},If[!zeroQ[FaSi[x-Transpose[x]]],stPrint["Not a symmetric tensor!"];Return[]];R2d4=R2d4-Transpose[R2d4];Rg=Rg-Transpose[Rg];Rg=Rg-Transpose[Rg,{1,2,4,3}];gg=gg-Transpose[gg];trRsq=Contract[Rsq.gUU,{1,2}];R2g=Transpose[Outer[Times,Rsq,gdd],{1,3,2,4}];R2g=R2g-Transpose[R2g];R2g=R2g-Transpose[R2g,{1,2,4,3}];FaSi[R2d4- (Rscal Rg-R2g)/(Dim-2)+(Rscal^2-trRsq)/((Dim-1)(Dim-2)) gg]];


Classify[x_]:=Which[Union[Flatten[Dimensions[x]]]=!={4},stPrint["Classification defined for 4-d tensors only!"];Return[],Head[x]=!=List||Dimensions[x]=!={4,4}&&Dimensions[x]=!={4,4,4,4},stPrint["Undefined or incorrect-rank tensor!"];Return[],Dimensions[x]==={4,4,4,4},If[zeroQ[FaSi[x+Transpose[x,{1,2,4,3}]]]&&zeroQ[FaSi[x+Transpose[x,{2,1,3,4}]]]&&zeroQ[FaSi[x-Transpose[x,{3,4,1,2}]]]&&zeroQ[Contract[x.gUU,{2,4}]],ClassifyWeyl[x],stPrint["Not a Weyl-type tensor!"];Return[]],Dimensions[x]==={4,4},If[zeroQ[FaSi[x-Transpose[x]]],tmp$=FaSi[Plus@@Transpose[x.gUU/2,{1,1}]];If[zeroQ[tmp$],ClassifyRic09[x],ClassifyRic10[x,tmp$]],stPrint["Not a symmetric tensor!"];Return[]]];


indx$Ruls[1]={{#1->1,#2->2},{#1->1,#2->3},{#1->1,#2->4},{#1->2,#2->3},{#1->2,#2->4},{#1->3,#2->4}};indx$Ruls[2]=indx$Ruls[1]/.{#1->#3,#2->#4};indx$Ruls[12]=Array[Join[indx$Ruls[1][[#1]],indx$Ruls[2][[#2]]]&,{6,6}];


ClassifyWeyl[x_]:=If[zeroQ[x],Print["Type O"];Return[{0}],Module[{gg=Transpose[Outer[Times,gdd,gdd],{1,3,2,4}],j$,ID$4},ID$4= (Raise[gg-Transpose[gg],3,4]-j$ eta[3,4])/4;gg=indep$cTerms[Collect[PowerExpand[Union[Flatten[dot$2[ID$4,ID$4]-ID$4]]],j$,FaSi]];Which[zeroQ[FaSi[gg/.j$->I]],j$=I,zeroQ[FaSi[gg/.j$->1]],j$=1,True,stPrint["Cannot perform classification; try different coordinates or frame!"];Return[]];Off[General::pspec];ID$4=ID$4[[#1,#2,#3,#4]]/.indx$Ruls[12];CW$[1]=FaSi[-ID$4.(Raise[x,3,4][[#1,#2,#3,#4]]/.indx$Ruls[12])];On[General::pspec];CW$[2]=FaSi[2CW$[1].CW$[1]];Is$2=tr[CW$[2]];Js$3=FaSi[Plus@@FaSi[Transpose[2/3CW$[1].CW$[2],{1,1}]]];Which[zeroQ[CW$[1]],Print["Type O"];Return[{0}],zeroQ[CW$[2]],Print["Type N"];Return[{4}],zeroQ[{Is$2,Js$3}],Print["Type III"];Return[{31}],zeroQ[FaSi[Is$2^3-27Js$3^2]],CW$[20]=FaSi[CW$[2]-2/3 Is$2 ID$4];If[zeroQ[FaSi[Is$2*CW$[20]-3 Js$3*CW$[1]]],Print["Type D"];Return[{22}],Print["Type II"];Return[{211}]],True,Which[zeroQ[Is$2],Print["Type I, invariant I = 0"],zeroQ[Js$3],Print["Type I, invariant J = 0"],True,Print["Type I - G"]];Return[{1111}]]]];


testSolve[x_,y_]:=Block[{$ol=Union[Solve[x==0,y]]},If[$ol==={},Return[False]];If[zeroQ[FaSi[x/.$ol]],True,False]];


ClassifyRic09[x_]:=Module[{ID$4=IdentityMatrix[4],trR,al$p,tmp$,b4$,c6$},SM$[1]=FaSi[x.gUU];SM$[2]=FaSi[SM$[1].SM$[1]];SM$[3]=FaSi[SM$[2].SM$[1]];trR[2]=tr[SM$[2]/2];trR[3]=tr[SM$[3]/2];trR[4]=FaSi[Plus@@FaSi[Transpose[1/2 SM$[2].SM$[2],{1,1}]]];Print["Traceless"];al$p=zeroQ/@{FaSi[trR[2]^2-trR[4]],trR[3],trR[2]};Which[al$p==={True,True,True},tmp$="Quadruple 0",al$p==={True,True,False},tmp$="Double 0",al$p==={True,False,False},tmp$="Single 0",True,tmp$=""];Clear[al$p];If[StringLength[tmp$]>0,Print[tmp$<>" eigenvalue"]];(* Type IV **)If[zeroQ[trR/@{2,3,4}],Which[zeroQ[SM$[1]],Print["Segre [(111,1)] (Vacuum)"]; Return["IV-M1(0)"],zeroQ[SM$[2]],Print["Segre [(11,2)] (Null EM field)"]; Return["IV-M2(00)"],zeroQ[SM$[3]],Print["Segre [(1,3)]"]; Return["IV-M3(000)"],True,Print["Segre [(4)]??"]; Return["IV-G(0000)"]]];(* Type IID **)If[zeroQ[{trR[3],FaSi[-trR[2]^2+2trR[4]]}],Which[testSolve[Union[Flatten[SM$[2]-al$p[2]ID$4]],al$p[2]],Print["Segre [(11)(1,1)] (Non-Null EM field)"]; Return["IID-M2(01)"],testSolve[Union[Flatten[SM$[3]-al$p[1]SM$[2]-al$p[1]^2SM$[1]+al$p[1]^3ID$4]],al$p[1]],Print["Segre [(11),2]"]; Return["IID-M3(111)"],True,Print["Segre [2,2]??"]; Return["IID-G(0101)"]]];
b4$=FaSi[-7trR[2]^2+6trR[4]];c6$=FaSi[-2trR[2]^3+3trR[3]^2];
(* Type III **)If[zeroQ[{b4$,c6$}],Which[testSolve[Union[Flatten[SM$[2]+2al$p[1]SM$[1]-3al$p[1]^2ID$4]],al$p[1]],Print["Segre [(111),1] or [1(11,1)] (radiation-type perfect fluid)"]; Return["III-M2(11)"],testSolve[Union[Flatten[SM$[3]+al$p[1]SM$[2]-5al$p[1]^2SM$[1]+3al$p[1]^3ID$4]],al$p[1]],Print["Segre [1(1,2)]"]; Return["III-M3(111)"],True,Print["Segre [1,3]"]; Return["III-G(0111)"]]];
(* Type II **)If[zeroQ[FaSi[b4$^3+(2c6$-3trR[2]b4$)^2]],If[testSolve[Union[Flatten[SM$[3]+al$p[1] SM$[2]-(2al$p[1]^2+2al$p[1]al$p[2]+al$p[2]^2)SM$[1]+al$p[1]al$p[2](2al$p[1]+al$p[2])ID$4]],al$p/@{1,2}],Print["Segre [11(1,1)] or [(11)1,1] or [(11),Z\!\(\*OverscriptBox[\"Z\", \"_\"]\)]"]; Which[testSolve[Union[Flatten[SM$[3]-al$p[2]SM$[1]]],al$p[2]],Return["II-M3(010)"],testSolve[Union[Flatten[SM$[3]+al$p[1]SM$[2]-2al$p[1]^2SM$[1]]],al$p[1]],Return["II-M3(110)"],True,Return["II-M3(111)"]],Print["Segre [11,2]"]; Which[zeroQ[{trR[3],FaSi[-trR[2]^2+trR[4]]}],Return["II-G(0100)"],zeroQ[{trR[2],trR[4]}],Return["II-G(0010)"],zeroQ[{trR[2],trR[3]}],Return["II-G(0001)"],zeroQ[trR[2]],Return["II-G(0011)"],zeroQ[trR[3]],Return["II-G(0101)"],zeroQ[FaSi[-trR[2]^2+trR[4]]],Return["II-G(0110)"],True,Return["II-G(0111)"]]]];(* Type I **)Print["Segre [111,1] or [11,Z\!\(\*OverscriptBox[\"Z\", \"_\"]\)]"];Which[zeroQ[{trR[2],trR[3]}],Return["I-G(0001)"],zeroQ[{trR[2],trR[4]}],Return["I-G(0010)"],zeroQ[trR[2]],Return["I-G(0011)"],zeroQ[trR[3]],Return["I-G(0101)"],zeroQ[FaSi[-trR[2]^2+trR[4]]],Return["I-G(0110)"],True,Return["I-G(0111)"]]];


ClassifyRic10[x_,y_]:=Module[{ID$4=IdentityMatrix[4],trR,al$p,tmp$,b4$,c6$},SM$[1]=FaSi[x.gUU];SM$[2]=FaSi[SM$[1].SM$[1]];SM$[3]=FaSi[SM$[2].SM$[1]];trR[1]=y;trR[2]=tr[SM$[2]/2];trR[3]=tr[SM$[3]/2];trR[4]=FaSi[Plus@@FaSi[Transpose[1/2 SM$[2].SM$[2],{1,1}]]];al$p=zeroQ/@FaSi[{4trR[1]^4-12trR[1]^2trR[2]+3trR[2]^2+8trR[1]trR[3]-3trR[4],2trR[1]^3-3trR[1]trR[2]+trR[3],2trR[1]^2-trR[2],trR[1]}];Which[al$p==={True,True,True,True},tmp$="Quadruple 0",al$p==={True,True,True,False},tmp$="Triple 0",al$p==={True,True,False,False},tmp$="Double 0",al$p==={True,False,False,False},tmp$="Single 0",True,tmp$=""];Clear[al$p];If[StringLength[tmp$]>0,Print[tmp$<>" eigenvalue"]];(* Type IV **)If[zeroQ[FaSi[{-trR[1]^2+2trR[2],-trR[1]^3+4trR[3],-trR[1]^4+8trR[4]}]],Which[zeroQ[FaSi[SM$[1]-trR[1]/2 ID$4]],Print["Segre [(111,1)] (Lamda Term)"]; Return["IV-M1(1)"],zeroQ[FaSi[SM$[2]-trR[1] SM$[1]+trR[1]^2/4 ID$4]],Print["Segre [(11,2)]"]; Return["IV-M2(11)"],zeroQ[FaSi[SM$[3]-3/2trR[1]SM$[2]+3/4trR[1]^2SM$[1]-1/8trR[1]^3ID$4]],Print["Segre [(1,3)]"]; Return["IV-M3(111)"],True,Print["Segre [(4)]??"]; Return["IV-G(1111)"]]];(* Type IID **)If[zeroQ[FaSi[{trR[1]^3-3trR[1]trR[2]+2trR[3],trR[1]^4-2trR[1]^2trR[2]-trR[2]^2+2trR[4]}]],Which[testSolve[Union[Flatten[SM$[2]-(al$p[1]+al$p[2])SM$[1]+al$p[1]al$p[2]ID$4]],al$p/@{1,2}],Print["Segre [(11)(1,1)]"]; If[testSolve[Union[Flatten[SM$[2]-al$p[2]SM$[1]]],al$p[2]],Return["IID-M2(10)"],Return["IID-M2(11)"]],testSolve[Union[Flatten[SM$[3]-(2al$p[1]+al$p[2])SM$[2]+(2al$p[1]al$p[2]+al$p[1]^2)SM$[1]-al$p[1]^2al$p[2]ID$4]],al$p/@{1,2}],Print["Segre [(11),2]"]; Which[testSolve[Union[Flatten[SM$[3]-al$p[2]SM$[2]]],al$p[2]],Return["IID-M3(100)"],testSolve[Union[Flatten[SM$[3]-2al$p[1]SM$[2]+al$p[1]^2SM$[1]]],al$p[1]],Return["IID-M3(110)"],testSolve[Union[Flatten[SM$[3]-3al$p[1]^2SM$[1]+2al$p[1]^3ID$4]],al$p[1]],Return["IID-M3(011)"],testSolve[Union[Flatten[SM$[3]+3al$p[2]SM$[2]-4al$p[2]^3ID$4]],al$p[2]],Return["IID-M3(101)"],True,Return["IID-M3(111)"]],True,Print["Segre [2,2]??"]; Return["IID-G(1111)"]]];
b4$=FaSi[-4trR[1]^4+16trR[1]^2trR[2]-7trR[2]^2-12trR[1]trR[3]+6trR[4]];c6$=FaSi[4trR[1]^6-24trR[1]^4trR[2]+39trR[1]^2trR[2]^2-8trR[2]^3+12trR[1]^3trR[3]-36trR[1]trR[2]trR[3]+12trR[3]^2];
(* Type III **)
If[zeroQ[{b4$,c6$}],Which[testSolve[Union[Flatten[SM$[2]-(al$p[1]+al$p[2])SM$[1]+al$p[1]al$p[2]ID$4]],al$p/@{1,2}],Print["Segre [(111),1] or [1(11,1)] (Perfect fluid)"]; Which[testSolve[Union[Flatten[SM$[2]-al$p[2]ID$4]],al$p[2]],Return["III-M2(01)"],testSolve[Union[Flatten[SM$[2]-al$p[2]SM$[1]]],al$p[2]],Return["III-M2(10)"],True,Return["III-M2(11)"]],testSolve[Union[Flatten[SM$[3]-(2al$p[1]+al$p[2])SM$[2]+(2al$p[1]al$p[2]+al$p[1]^2)SM$[1]-al$p[1]^2al$p[2]ID$4]],al$p/@{1,2}],Print["Segre [1(1,2)]"]; Which[testSolve[Union[Flatten[SM$[3]-al$p[2]SM$[2]]],al$p[2]],Return["III-M3(100)"],testSolve[Union[Flatten[SM$[3]-2al$p[1]SM$[2]+al$p[1]^2SM$[1]]],al$p[1]],Return["III-M3(110)"],testSolve[Union[Flatten[SM$[3]-3al$p[1]^2SM$[1]+2al$p[1]^3ID$4]],al$p[1]],Return["III-M3(011)"],testSolve[Union[Flatten[SM$[3]+3al$p[2]SM$[2]-4al$p[2]^3ID$4]],al$p[2]],Return["III-M3(101)"],True,Return["III-M3(111)"]],True,Print["Segre [1,3]"]; Return["III-G(1111)"]]];(* Type II **)If[zeroQ[FaSi[4b4$^3+(c6$-3(-trR[1]^2+2trR[2])b4$)^2]],If[testSolve[Union[Flatten[SM$[3]-(al$p[1]+al$p[2]+al$p[3])SM$[2]+(al$p[1]al$p[2]+al$p[2]al$p[3]+al$p[3]al$p[1])SM$[1]-al$p[1]al$p[2]al$p[3]ID$4]],al$p/@{1,2,3}],Print["Segre [11(1,1)] or [(11)1,1] or [(11),Z\!\(\*OverscriptBox[\"Z\", \"_\"]\)]"]; Which[testSolve[Union[Flatten[SM$[3]-al$p[2]ID$4]],al$p[2]],Return["II-M3(001)"],(*Impossible*)testSolve[Union[Flatten[SM$[3]-al$p[2]SM$[1]]],al$p[2]],Return["II-M3(010)"],testSolve[Union[Flatten[SM$[3]-al$p[2]SM$[2]]],al$p[2]],Return["II-M3(100)"],(*Impossible*)testSolve[Union[Flatten[SM$[3]-(al$p[1]^2+al$p[1]al$p[2]+al$p[2]^2)SM$[1]+al$p[1]al$p[2](al$p[1]+al$p[2])ID$4]],al$p/@{1,2}],Return["II-M3(011)"],testSolve[Union[Flatten[SM$[3]-(al$p[1]-al$p[2])SM$[2]+al$p[1]al$p[2]^2ID$4]],al$p/@{1,2}],Return["II-M3(101)"],testSolve[Union[Flatten[SM$[3]-2al$p[2]SM$[2]+al$p[2]^2SM$[1]]],al$p[2]],Return["II-M3(110)"],True,Return["II-M3(111)"]],Print["Segre [11,2]"]; Which[zeroQ[FaSi[{-4trR[1]^3+trR[3],-2trR[1]^2+trR[2]}]],Return["II-G(1001)"],zeroQ[FaSi[{-2trR[1]^2+trR[2],8trR[1]^4-8trR[1]trR[3]+3trR[4]}]],Return["II-G(1010)"],zeroQ[FaSi[{4trR[1]^4-4trR[1]^2trR[2]-trR[2]^2+trR[4],2trR[1]^3-3trR[1]trR[2]+trR[3]}]],Return["II-G(1100)"],zeroQ[FaSi[2trR[1]^2-trR[2]]],Return["II-G(1011)"],zeroQ[FaSi[2trR[1]^3-3trR[1]trR[2]+trR[3]]],Return["II-G(1101)"],zeroQ[FaSi[4trR[1]^4-12trR[1]^2trR[2]+3trR[2]^2+8trR[1]trR[3]-3trR[4]]],Return["II-G(1110)"],True,Return["II-G(1111)"]]]];(* Type I **)Print["Segre [111,1] or [11,Z\!\(\*OverscriptBox[\"Z\", \"_\"]\)]"];Which[zeroQ[FaSi[{-4trR[1]^3+trR[3],-2trR[1]^2+trR[2]}]],Return["I-G(1001)"],zeroQ[FaSi[{-2trR[1]^2+trR[2],8trR[1]^4-8trR[1]trR[3]+3trR[4]}]],Return["I-G(1010)"],zeroQ[FaS[2trR[1]^2-trR[2]]],Return["I-G(1011)"],zeroQ[FaSi[2trR[1]^3-3trR[1]trR[2]+trR[3]]],Return["I-G(1101)"],zeroQ[FaSi[4trR[1]^4-12trR[1]^2trR[2]+3trR[2]^2+8trR[1]trR[3]-3trR[4]]],Return["I-G(1110)"],True,Return["I-G(1111)"]]];


$PrePrint=If[ByteCount[#]>200000,Short[#,100],#]&;


Protect[cDcomp,CF3d,ConOne,c$D,dot$2,LieDerv,dotAll,dotOne,epsilon,FacSimp,FaSi,GenCoef,indepTerms,indep$cTerms,indexList,indx$Ruls,inn,metric,M$F,MoveIndex,newPrList,numb1,numb2,OKindCon,redPlus,redTimes,RiemSym,zeroTensor,testSER,testSolve,tr$2,OrdN];


On[General::"spell",General::"spell1",UpSet::"write"];





==> anc/MultiplePS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    681850,      12569]
NotebookOptionsPosition[    675233,      12458]
NotebookOutlinePosition[    675816,      12479]
CellTagsIndexPosition[    675773,      12476]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "[", 
  RowBox[{"Get", "[", 
   RowBox[{"\"\<EDCRGTCcode.m\>\"", ",", 
    RowBox[{"Path", "->", 
     RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.86729062687592*^9, 3.8672906273150806`*^9}, {
  3.867407887584834*^9, 3.867407899122052*^9}, {3.8796478693953676`*^9, 
  3.879647870212905*^9}, {3.879649746487789*^9, 3.8796497568941946`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"63edb754-c50a-464a-8915-c754e5baf52b"],

Cell[BoxData["\<\"D:\\\\\:575a\:679c\:4e91\\\\\:6211\:7684\:575a\:679c\:4e91\\\
\\Work\\\\Reserch\\\\Calculating\\\\Mutiple PS\\\\Double PS \
BH\\\\Codes\"\>"], "Output",
 CellChangeTimes->{3.8756660396447325`*^9, 3.8757831679805403`*^9, 
  3.875960427035303*^9, 3.8759956178912983`*^9, 3.8766598750047417`*^9, 
  3.877165554470186*^9, 3.8774711069551144`*^9, 3.8779845004774113`*^9, 
  3.8785476024102917`*^9, 3.878549424425124*^9, 3.878587585688876*^9, 
  3.878605951897332*^9, 3.878609219516819*^9, 3.8786912593175755`*^9, 
  3.8787734753089533`*^9, 3.8794503701494246`*^9, 3.879649758770723*^9, 
  3.8796511214807034`*^9, 3.879653590020216*^9, 3.879659647285316*^9, 
  3.879660532804615*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"80bc3c11-7eb5-4fcc-a1da-72315b7a7bb6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions", "Section",
 CellChangeTimes->{{3.867290916471876*^9, 
  3.8672909291528025`*^9}},ExpressionUUID->"2f2bbd7a-10bf-48b2-b323-\
818acb423ed3"],

Cell[CellGroupData[{

Cell["Find Multiple Roots", "Subsection",
 CellChangeTimes->{{3.867290959005663*^9, 3.86729097390197*^9}, {
  3.8673182299313946`*^9, 
  3.867318232162496*^9}},ExpressionUUID->"ed9d2cc3-946c-44a9-90bb-\
0a18c3778166"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "numPS", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numPS", "[", 
   RowBox[{"gtt_", ",", "rHorizon_", ",", "rout_", ",", 
    RowBox[{"OptionsPattern", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<variable\>\"", "->", "\"\<r\>\""}], ",", 
       RowBox[{"\"\<horizon error\>\"", "->", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}], ",", 
       RowBox[{"\"\<dVdr\>\"", "->", "Null"}], ",", 
       RowBox[{"\"\<VrMethod\>\"", "->", "\"\<NDSolve\>\""}], ",", 
       RowBox[{"\"\<VrOptions\>\"", "->", 
        RowBox[{"(", 
         RowBox[{"Method", "\[Rule]", "Automatic"}], ")"}]}], ",", 
       RowBox[{"\"\<coordinate\>\"", "->", "True"}], ",", 
       RowBox[{"\"\<horizon shift\>\"", "->", "0"}], ",", 
       RowBox[{"\"\<rhMethod\>\"", "->", "\"\<FindRoot\>\""}], ",", 
       RowBox[{"\"\<rhOptions\>\"", "->", 
        RowBox[{"(", 
         RowBox[{"Method", "\[Rule]", "Automatic"}], ")"}]}], ",", 
       RowBox[{"\"\<rmin\>\"", "\[Rule]", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}]}], "}"}], "]"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "r", ",", "hSeq", ",", "rh", ",", "vd", ",", "VD", ",", "rps", ",", "tf",
       ",", 
      RowBox[{"\[Epsilon]", "=", "1"}], ",", 
      RowBox[{"var", "=", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"OptionValue", "[", "\"\<variable\>\"", "]"}], "]"}]}], ",", 
      "rhlist", ",", 
      RowBox[{"rmin", "=", 
       RowBox[{"OptionValue", "[", "\"\<rmin\>\"", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"NumberQ", "[", "rHorizon", "]"}], ",", 
       RowBox[{"rh", "=", "rHorizon"}], ",", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"OptionValue", "[", "\"\<rhMethod\>\"", "]"}], "===", 
          "\"\<FindRoot\>\""}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"ListQ", "[", 
             RowBox[{"rHorizon", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
            RowBox[{"hSeq", "=", 
             RowBox[{"Sequence", "@@", "rHorizon"}]}], ",", 
            RowBox[{"hSeq", "=", "rHorizon"}]}], "]"}], ";", 
          RowBox[{"rh", "=", 
           RowBox[{"var", "/.", 
            RowBox[{"FindRoot", "[", 
             RowBox[{"gtt", ",", 
              RowBox[{"Evaluate", "@", 
               RowBox[{"(", "hSeq", ")"}]}]}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"OptionValue", "[", "\"\<rhMethod\>\"", "]"}], "===", 
          "\"\<NSolve\>\""}], ",", 
         RowBox[{
          RowBox[{"rhlist", "=", 
           RowBox[{"Flatten", "@", 
            RowBox[{"NSolve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"gtt", "/.", 
                  RowBox[{"var", "\[Rule]", "r"}]}], ")"}], "==", "0"}], "&&", 
               RowBox[{"r", ">", "0"}], "&&", 
               RowBox[{"r", "<", "rout"}]}], ",", "r", ",", "Reals"}], 
             "]"}]}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"ListQ", "[", "rhlist", "]"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"rhlist", "\[Equal]", 
               RowBox[{"{", "}"}]}], ",", 
              RowBox[{"Return", "[", 
               RowBox[{"-", "1"}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"rh", "=", 
               RowBox[{"Max", "[", 
                RowBox[{"Map", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"r", "/.", "#"}], ")"}], "&"}], ",", "rhlist"}], 
                 "]"}], "]"}]}]}], "]"}], ",", 
            RowBox[{
            "Return", "[", "\"\<Failed to NSolve the horizon\>\"", "]"}]}], 
           "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"OptionValue", "[", "\"\<rhMethod\>\"", "]"}], "===", 
          "\"\<NDSolve\>\""}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rhlist", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Reap", "@", 
              RowBox[{"NDSolve", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"tf", "'"}], "[", "r", "]"}], "\[Equal]", "1"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"tf", "[", "rout", "]"}], "\[Equal]", "0"}], ",", 
                  RowBox[{"WhenEvent", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"gtt", "/.", 
                    RowBox[{"var", "\[Rule]", "r"}]}], ")"}], "==", "0"}], 
                    ",", 
                    RowBox[{"Sow", "[", "r", "]"}]}], "]"}]}], "}"}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "rmin", ",", "rout"}], "}"}], ",", 
                RowBox[{"Evaluate", "[", 
                 RowBox[{"OptionValue", "[", "\"\<rhOptions\>\"", "]"}], 
                 "]"}]}], "]"}]}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"rhlist", "\[Equal]", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"Return", "[", 
             RowBox[{"-", "1"}], "]"}], ",", 
            RowBox[{"rh", "=", 
             RowBox[{"Max", "[", 
              RowBox[{"rhlist", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}]}]}], "]"}]}], 
      "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"gtt", "/.", 
          RowBox[{"var", "\[Rule]", "rh"}]}], "]"}], ">", 
        RowBox[{"OptionValue", "[", "\"\<horizon error\>\"", "]"}]}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"-", "1"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"rh", "=", 
      RowBox[{"rh", "+", 
       RowBox[{"OptionValue", "[", "\"\<horizon shift\>\"", "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"OptionValue", "[", "\"\<dVdr\>\"", "]"}], "===", "Null"}], 
       ",", 
       RowBox[{"vd", "=", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"gtt", "/", 
           SuperscriptBox["var", "2"]}], ",", "var"}], "]"}]}], ",", 
       RowBox[{"vd", "=", 
        RowBox[{"OptionValue", "[", "\"\<dVdr\>\"", "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"VD", "[", "r_", "]"}], "=", 
      RowBox[{"vd", "/.", 
       RowBox[{"var", "->", "r"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"OptionValue", "[", "\"\<VrMethod\>\"", "]"}], "===", 
        "\"\<NSolve\>\""}], ",", 
       RowBox[{"rps", "=", 
        RowBox[{"NSolveValues", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"VD", "[", "r", "]"}], "==", "0"}], "&&", 
           RowBox[{"r", ">", "rh"}], "&&", 
           RowBox[{"r", "<", "rout"}]}], ",", "r", ",", "Reals", ",", 
          RowBox[{"Evaluate", "[", 
           RowBox[{"OptionValue", "[", "\"\<VrOptions\>\"", "]"}], "]"}]}], 
         "]"}]}], ",", 
       RowBox[{
        RowBox[{"OptionValue", "[", "\"\<VrMethod\>\"", "]"}], "===", 
        "\"\<NDSolve\>\""}], ",", 
       RowBox[{
        RowBox[{"rps", "=", 
         RowBox[{"(", 
          RowBox[{"Reap", "@", 
           RowBox[{"NDSolve", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"tf", "'"}], "[", "r", "]"}], "==", "1"}], ",", 
               RowBox[{
                RowBox[{"tf", "[", "rh", "]"}], "==", "0"}], ",", 
               RowBox[{"WhenEvent", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"VD", "[", "r", "]"}], "==", "0"}], ",", 
                 RowBox[{"Sow", "[", "r", "]"}]}], "]"}]}], "}"}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "rh", ",", "rout"}], "}"}], ",", 
             RowBox[{"Evaluate", "[", 
              RowBox[{"OptionValue", "[", "\"\<VrOptions\>\"", "]"}], "]"}]}],
             "]"}]}], ")"}]}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"rps", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "==", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{"rps", "=", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{"rps", "=", 
           RowBox[{"rps", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}]}]}], "]"}]}]}], 
      "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "rps", "]"}], "==", "3"}], ",", 
       RowBox[{
        RowBox[{"rps", "=", 
         RowBox[{"Sort", "[", "rps", "]"}]}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gtt", "/", 
              SuperscriptBox["var", "2"]}], "/.", 
             RowBox[{"var", "\[Rule]", 
              RowBox[{"rps", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}], "<", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gtt", "/", 
              SuperscriptBox["var", "2"]}], "/.", 
             RowBox[{"var", "\[Rule]", 
              RowBox[{"rps", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}]}], ")"}]}], ",", 
          RowBox[{"\[Epsilon]", "=", 
           RowBox[{"-", "1"}]}]}], "]"}]}]}], "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"OptionValue", "[", "\"\<coordinate\>\"", "]"}], "===", 
        "False"}], ",", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"Length", "[", "rps", "]"}]}], ",", 
       RowBox[{"\"\<head\>\"", "[", 
        RowBox[{
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"Length", "[", "rps", "]"}]}], ",", "rh", ",", "rps"}], 
        "]"}]}], "]"}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Find", " ", "the", " ", "number", " ", "n", " ", "of", " ", "the", " ", 
     "extrema", " ", "of", " ", "the", " ", "effective", " ", 
     RowBox[{"potential", ".", " ", "If"}], " ", "\"\<coordinate\>\"", " ", 
     "is", " ", "True"}], ",", " ", 
    RowBox[{"the", " ", "event", " ", "horizon", " ", 
     SubscriptBox["r", "h"], " ", "and", " ", "the", " ", "extrema", " ", 
     "positions", " ", 
     SubscriptBox["r", "e"], " ", "are", " ", "provided"}], ",", 
    RowBox[{".", " ", "i", ".", "e", "."}], ",", " ", 
    RowBox[{"outputting", " ", 
     RowBox[{
      RowBox[{"\"\<head\>\"", "[", 
       RowBox[{"n", ",", " ", 
        SubscriptBox["r", "h"], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["r", "e1"], ",", 
          SubscriptBox["r", "e2"], ",", "..."}], "}"}]}], "]"}], ".", " ", 
      "If"}], " ", "\"\<coordinate\>\"", " ", "is", " ", "False"}], ",", " ", 
    RowBox[{
     RowBox[{"the", " ", "output", " ", "is", " ", "simply", " ", 
      RowBox[{"n", ".", " ", "Note"}], " ", "that", " ", "n"}], "=", 
     RowBox[{
     "3", " ", "corresponds", " ", "to", " ", "two", " ", "photon", " ", 
      "spheres", " ", "with", " ", "the", " ", "inner", " ", "potential", " ",
       "peak", " ", "being", " ", "higher", " ", "than", " ", "the", " ", 
      "outter", " ", "one"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "n"}], "=", 
     RowBox[{
      RowBox[{"-", "3"}], " ", "to", " ", "the", " ", "outter", " ", 
      "potential", " ", "peak", " ", "being", " ", "higher", " ", "than", " ",
       "the", " ", "inner", " ", 
      RowBox[{"one", "."}]}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.867552362813861*^9, 3.8675524149895234`*^9}, {
   3.8675526439941645`*^9, 3.8675526446614685`*^9}, {3.867552693290205*^9, 
   3.867552749231844*^9}, {3.8675528864426756`*^9, 3.867553013764494*^9}, {
   3.867570513245778*^9, 3.8675705486229887`*^9}, {3.8675709017516737`*^9, 
   3.867570911310949*^9}, {3.867571211672087*^9, 3.867571282724167*^9}, {
   3.8675713516225867`*^9, 3.86757136183737*^9}, {3.86757143794265*^9, 
   3.8675715640234747`*^9}, {3.867571840770937*^9, 3.867571843971833*^9}, {
   3.8675727055131564`*^9, 3.867572735711871*^9}, {3.8675728538224363`*^9, 
   3.86757287264719*^9}, {3.867573014143034*^9, 3.8675730147994785`*^9}, {
   3.8675730473323545`*^9, 3.867573060069071*^9}, {3.8675736520883155`*^9, 
   3.867573660028124*^9}, {3.867573791906994*^9, 3.8675739138601627`*^9}, {
   3.867574042450547*^9, 3.867574047812416*^9}, {3.8675747861354876`*^9, 
   3.86757482551904*^9}, {3.8675759397687917`*^9, 3.8675759463244467`*^9}, 
   3.8675761534115424`*^9, {3.8675763153122606`*^9, 3.8675763549279776`*^9}, 
   3.867576394304652*^9, {3.8675765513621984`*^9, 3.8675765936299114`*^9}, {
   3.8675768226377387`*^9, 3.867576885866746*^9}, {3.867576980663905*^9, 
   3.8675770206957397`*^9}, {3.867577774276965*^9, 3.8675778222131042`*^9}, {
   3.867577867452735*^9, 3.8675779245050507`*^9}, {3.867578245728758*^9, 
   3.8675782460103846`*^9}, 3.8675784061376123`*^9, {3.867578579048176*^9, 
   3.86757862507387*^9}, {3.867578657656098*^9, 3.8675787146496334`*^9}, 
   3.867578831773553*^9, {3.867578986183533*^9, 3.8675789884083433`*^9}, 
   3.867579030641447*^9, {3.8675790610998*^9, 3.8675790875900636`*^9}, {
   3.8675791308474207`*^9, 3.867579159780979*^9}, {3.867579306837023*^9, 
   3.86757933626278*^9}, 3.8675796465840874`*^9, {3.867580164060868*^9, 
   3.86758021131993*^9}, {3.8675802876844835`*^9, 3.8675803379027605`*^9}, {
   3.86758049001556*^9, 3.867580550353573*^9}, {3.867580705661443*^9, 
   3.867580718118601*^9}, {3.867580772049734*^9, 3.8675807771769304`*^9}, {
   3.8675810974119506`*^9, 3.867581147722309*^9}, 3.8675812803973227`*^9, {
   3.8675856364248023`*^9, 3.8675856370701103`*^9}, {3.8676655592466993`*^9, 
   3.867665625600011*^9}, 3.867666199247826*^9, {3.867668591642194*^9, 
   3.867668621124647*^9}, {3.867669350482229*^9, 3.8676693799757557`*^9}, {
   3.8676696590973415`*^9, 3.8676696654329033`*^9}, {3.867839089599353*^9, 
   3.8678390962297974`*^9}, {3.867839824319131*^9, 3.867839859505072*^9}, {
   3.8678399010597816`*^9, 3.8678399358799095`*^9}, {3.867840106417385*^9, 
   3.8678401172161956`*^9}, {3.8678405718566556`*^9, 
   3.8678406234593015`*^9}, {3.8678419716820507`*^9, 
   3.8678419991175756`*^9}, {3.8678420970301294`*^9, 
   3.8678421202239637`*^9}, {3.868006602141894*^9, 3.8680066307801733`*^9}, {
   3.868006732108898*^9, 3.8680067434493484`*^9}, {3.8680068013555455`*^9, 
   3.8680068050235095`*^9}, {3.8680068416698155`*^9, 
   3.8680068471892457`*^9}, {3.8680096894493437`*^9, 
   3.8680097078608904`*^9}, {3.868010518367979*^9, 3.868010520252314*^9}, {
   3.8680112369816103`*^9, 3.8680112586200705`*^9}, 3.8680124945843067`*^9, {
   3.868157150718766*^9, 3.8681572560000563`*^9}, {3.8681575337235355`*^9, 
   3.868157589953103*^9}, {3.8681577458868227`*^9, 3.8681578488653316`*^9}, {
   3.868157928632874*^9, 3.868158074025598*^9}, 3.873279549508588*^9, {
   3.8736154596554594`*^9, 3.8736154603499947`*^9}, {3.8737958101519065`*^9, 
   3.873795846953845*^9}, {3.8737959486617193`*^9, 3.8737959553335915`*^9}, {
   3.873795988875269*^9, 3.8737959937711067`*^9}, {3.873796045579375*^9, 
   3.8737960463263316`*^9}, {3.873796483535492*^9, 3.8737964960174055`*^9}, {
   3.873796611001445*^9, 3.8737966855836763`*^9}, 3.873796738479217*^9, {
   3.8737967715215607`*^9, 3.87379680009559*^9}, {3.873797737755782*^9, 
   3.8737977507327185`*^9}, {3.87379783493828*^9, 3.8737978404264383`*^9}, {
   3.8737983027776814`*^9, 3.8737983084441395`*^9}, 3.879659082873621*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"ee0f0956-650f-4dac-ba62-8324ae6cf4e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check Energy Conditions", "Subsection",
 CellChangeTimes->{{3.868071194834436*^9, 
  3.868071203172388*^9}},ExpressionUUID->"4c018aa5-ea9c-493d-9bae-\
8491127f755d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"\[Rho]", ",", "pressure", ",", "chkList", ",", "f", ",", "h"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gGen", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"f", "[", "r", "]"}]}], ",", 
      FractionBox["1", 
       RowBox[{"h", "[", "r", "]"}]], ",", 
      RowBox[{"r", "^", "2"}], ",", 
      RowBox[{
       RowBox[{"r", "^", "2"}], 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], "}"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"simpRules", "=", "TrigRules"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"gGen", ",", "xCoord"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gdd", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Rdd", "-", 
      RowBox[{
       RowBox[{"R", "/", "2"}], "gdd"}]}], ")"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tedd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"f", "[", "r", "]"}]], ",", 
        RowBox[{"h", "[", "r", "]"}], ",", 
        FractionBox["1", 
         RowBox[{"r", "^", "2"}]], ",", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"r", "^", "2"}], 
          RowBox[{
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]]}], "}"}], 
      "]"}], ".", "Gdd"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "=", 
    RowBox[{"Tedd", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Define", " ", "the", " ", "energy", " ", 
    RowBox[{"density", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"pressure", "[", "i", "]"}], "=", 
      RowBox[{"Tedd", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"i", "+", "1"}], ",", 
         RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Define", " ", "the", " ", "pressures"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pressure", "[", "2", "]"}], "==", 
  RowBox[{"pressure", "[", "3", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chkList", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]", ",", 
       RowBox[{"\[Rho]", "+", 
        RowBox[{"pressure", "[", "1", "]"}]}], ",", 
       RowBox[{"\[Rho]", "+", 
        RowBox[{"pressure", "[", "2", "]"}]}], ",", 
       RowBox[{"\[Rho]", "-", 
        RowBox[{"Abs", "[", 
         RowBox[{"pressure", "[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"\[Rho]", "-", 
        RowBox[{"Abs", "[", 
         RowBox[{"pressure", "[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"\[Rho]", "+", 
        RowBox[{"pressure", "[", "1", "]"}], "+", 
        RowBox[{"2", 
         RowBox[{"pressure", "[", "2", "]"}]}]}]}], "}"}], "//", 
     "Simplify"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "If", " ", "the", " ", "four", " ", "energy", " ", "conditons", " ", 
     "are", " ", "respected"}], ",", " ", 
    RowBox[{
     RowBox[{
     "the", " ", "above", " ", "six", " ", "functions", " ", "need", " ", 
      "to", " ", "be", " ", "non"}], "-", 
     RowBox[{"negetive", "."}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQHcddkq59/o0jz6M+MN1SEjsVRDttq5kGogvNDxwF
0beMv4Pp4H6NQB0g/Ud3Api+syXDTxek7sr3IBDtY2WXAaLbNZILQPSU9C1V
IHre+sROEC3BvmYWiP5x9OdCEO32xPJs6sU3juzTlc6BaJeOrVdBdM76g9dA
NNsWvQcgWmrqJzAdK/j8KYj+VPPhBYh+ZfyELQ1IP2g5JACi12WdFgXRArr/
JEC07Of/+8Di7Qv2g2gLJ54TIDpovhCYjmHtPQOiJ816eR5Em38+uvoQkOZ4
+BZM95xsFnoLpFtny8mA6EtyQiYgesYdB3sQPat4R9Cd528c50+/BKYByzi9
jQ==
  "],
 CellLabel->"In[3]:=",ExpressionUUID->"8bf9d45e-e858-4ccb-ac3f-16e686210cc7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         RowBox[{"f", "[", "r", "]"}]}], "0", "0", "0"},
       {"0", 
        FractionBox["1", 
         RowBox[{"h", "[", "r", "]"}]], "0", "0"},
       {"0", "0", 
        SuperscriptBox["r", "2"], "0"},
       {"0", "0", "0", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`f[$CellContext`r], 0, 0, 0}, {
     0, $CellContext`h[$CellContext`r]^(-1), 0, 0}, {
     0, 0, $CellContext`r^2, 0}, {
     0, 0, 0, $CellContext`r^2 Sin[$CellContext`\[Theta]]^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.879653596257733*^9, {3.8796581188063436`*^9, 3.879658135428044*^9}, 
   3.879659650958968*^9, 3.879660536213642*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[3]:=",ExpressionUUID->"fd6a3dee-7ba9-4deb-866c-\
3906a450a2a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "t", "]"}], "2"], " ", 
      RowBox[{"f", "[", "r", "]"}]}], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"d", "[", "r", "]"}], "2"], 
      RowBox[{"h", "[", "r", "]"}]], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[$CellContext`r^2 $CellContext`d[$CellContext`\[Theta]]^2 - \
$CellContext`d[$CellContext`t]^2 $CellContext`f[$CellContext`r] + \
$CellContext`d[$CellContext`r]^2/$CellContext`h[$CellContext`r] + \
$CellContext`r^2 $CellContext`d[$CellContext`\[CurlyPhi]]^2 
     Sin[$CellContext`\[Theta]]^2, 32]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.879653596257733*^9, {3.8796581188063436`*^9, 3.879658135428044*^9}, 
   3.879659650958968*^9, 3.879660536220643*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[3]:=",ExpressionUUID->"42e767d7-4a4a-43d4-b9f2-\
159532bc43cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"f", "[", "r", "]"}]]}], "0", "0", "0"},
       {"0", 
        RowBox[{"h", "[", "r", "]"}], "0", "0"},
       {"0", "0", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]], "0"},
       {"0", "0", "0", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
         SuperscriptBox["r", "2"]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{(-1)/$CellContext`f[$CellContext`r], 0, 0, 0}, {0, 
      $CellContext`h[$CellContext`r], 0, 0}, {0, 0, $CellContext`r^(-2), 0}, {
     0, 0, 0, $CellContext`r^(-2) Csc[$CellContext`\[Theta]]^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.879653596257733*^9, {3.8796581188063436`*^9, 3.879658135428044*^9}, 
   3.879659650958968*^9, 3.8796605362539263`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[3]:=",ExpressionUUID->"04baea30-4838-4f95-a365-\
58623387afd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0., " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.879653596257733*^9, {3.8796581188063436`*^9, 3.879658135428044*^9}, 
   3.879659650958968*^9, 3.8796605362589264`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[3]:=",ExpressionUUID->"9be47a95-7863-4bdd-bc2d-\
82c3093638a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0., " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.879653596257733*^9, {3.8796581188063436`*^9, 3.879658135428044*^9}, 
   3.879659650958968*^9, 3.8796605362644386`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[3]:=",ExpressionUUID->"c2fc31db-4e14-4f7c-819a-\
568716b563c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0., " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.879653596257733*^9, {3.8796581188063436`*^9, 3.879658135428044*^9}, 
   3.879659650958968*^9, 3.8796605362684383`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[3]:=",ExpressionUUID->"09783f1f-a026-461a-a3cd-\
56b316f78b38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0., " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.879653596257733*^9, {3.8796581188063436`*^9, 3.879658135428044*^9}, 
   3.879659650958968*^9, 3.879660536271437*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[3]:=",ExpressionUUID->"2d0d51ca-e2bd-4232-a423-\
e6822a2f2923"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0., " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.879653596257733*^9, {3.8796581188063436`*^9, 3.879658135428044*^9}, 
   3.879659650958968*^9, 3.879660536274952*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[3]:=",ExpressionUUID->"3c9f931d-a3b0-4117-af71-\
41a46a43d1f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0., " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.879653596257733*^9, {3.8796581188063436`*^9, 3.879658135428044*^9}, 
   3.879659650958968*^9, 3.8796605362779512`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[3]:=",ExpressionUUID->"4d3ddd6e-8fa6-473d-b743-\
4c068afb6d91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0., " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.879653596257733*^9, {3.8796581188063436`*^9, 3.879658135428044*^9}, 
   3.879659650958968*^9, 3.879660536284977*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[3]:=",ExpressionUUID->"226ab692-d325-40d0-93f2-\
c1ace2f6fd4f"],

Cell[BoxData["\<\"All tasks completed in 0. seconds\"\>"], "Print",
 CellChangeTimes->{
  3.879653596257733*^9, {3.8796581188063436`*^9, 3.879658135428044*^9}, 
   3.879659650958968*^9, 3.879660536286976*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[3]:=",ExpressionUUID->"e2c93043-018b-4012-b8c4-\
b2d17141f09e"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.867881287980374*^9, 3.867881534613283*^9, {3.8678816560185957`*^9, 
   3.867881672525311*^9}, 3.867882976115901*^9, 3.8678831361340666`*^9, 
   3.8678917672541895`*^9, 3.8679848642637672`*^9, 3.8680682976312895`*^9, 
   3.868071269712434*^9, 3.8681045600924034`*^9, 3.868136993625995*^9, 
   3.8681370462302313`*^9, 3.868159624928172*^9, 3.8681685326753125`*^9, 
   3.8682285057737293`*^9, 3.8728271474200015`*^9, 3.873279803058*^9, 
   3.8732815264744177`*^9, 3.8733660052788677`*^9, 3.8734319438805685`*^9, 
   3.8734521339361267`*^9, 3.873454103908351*^9, 3.8736703741592517`*^9, 
   3.873687838990286*^9, 3.8737046820073442`*^9, 3.8737687058895674`*^9, {
   3.8756536040073776`*^9, 3.875653612314849*^9}, 3.8756547176762433`*^9, 
   3.8756660656033707`*^9, 3.87578318377028*^9, 3.8759604310378447`*^9, 
   3.8759956206560297`*^9, 3.876659885361063*^9, 3.8771655605584407`*^9, 
   3.87747111941249*^9, 3.877984503917239*^9, 3.8785479414073496`*^9, 
   3.8785494253091297`*^9, 3.8785875903809013`*^9, 3.878605957133183*^9, 
   3.8786092204324465`*^9, 3.8786912661052313`*^9, 3.8787734804845724`*^9, 
   3.879450374456295*^9, 3.879651126304566*^9, 3.8796535116031427`*^9, 
   3.87965359641568*^9, {3.879658119570236*^9, 3.8796581355997953`*^9}, 
   3.879659651133846*^9, 3.8796605363812294`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"d35b8b4d-cb3b-4a5c-897a-c47cacd34143"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"chkPos", ",", "projEC", ",", "chkEC"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"chkPos", ",", "Listable"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chkPos", "[", 
    RowBox[{"fun_", ",", 
     RowBox[{"rHorizon_", "?", "NumericQ"}], ",", "rout_", ",", 
     RowBox[{"OptionsPattern", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<variable\>\"", "->", "\"\<r\>\""}], ",", 
        RowBox[{"\"\<error\>\"", "->", 
         RowBox[{"-", 
          SuperscriptBox["10", 
           RowBox[{"-", "6"}]]}]}], ",", 
        RowBox[{"\"\<frMethod\>\"", "->", "\"\<Table\>\""}], ",", 
        RowBox[{"\"\<frOptions\>\"", "->", 
         RowBox[{"(", 
          RowBox[{"Method", "\[Rule]", "Automatic"}], ")"}]}], ",", 
        RowBox[{"\"\<horizon shift\>\"", "->", "0"}], ",", 
        RowBox[{"\"\<step\>\"", "->", "0.05"}]}], "}"}], "]"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"rh", "=", 
        RowBox[{"rHorizon", "+", 
         RowBox[{"OptionValue", "[", "\"\<horizon shift\>\"", "]"}]}]}], ",", 
       "f", ",", "tf", ",", "negList"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "r_", "]"}], "=", 
       RowBox[{"(", 
        RowBox[{"fun", "/.", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"OptionValue", "[", "\"\<variable\>\"", "]"}], "]"}], 
          "\[Rule]", "r"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"NumericQ", "[", 
          RowBox[{"f", "[", "rh", "]"}], "]"}]}], ",", 
        RowBox[{"Return", "[", "\"\<Fun is not a function.\>\"", "]"}]}], 
       "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "rh", "]"}], "<", "0"}], "||", 
         RowBox[{
          RowBox[{"f", "[", "rout", "]"}], "<", "0"}]}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"-", "1"}], "]"}]}], "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "\"\<frMethod\>\"", "]"}], "===", 
         "\"\<NDSolve\>\""}], ",", 
        RowBox[{"negList", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Reap", "@", 
            RowBox[{"NDSolve", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"tf", "'"}], "[", "r", "]"}], "==", "1"}], ",", 
                RowBox[{
                 RowBox[{"tf", "[", "rh", "]"}], "==", "0"}], ",", 
                RowBox[{"WhenEvent", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"f", "[", "r", "]"}], "==", 
                   RowBox[{"OptionValue", "[", "\"\<error\>\"", "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"Sow", "[", "r", "]"}], ";", 
                   "\"\<StopIntegration\>\""}]}], "]"}]}], "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "rh", ",", "rout"}], "}"}], ",", 
              RowBox[{"Evaluate", "[", 
               RowBox[{"OptionValue", "[", "\"\<frOptions\>\"", "]"}], 
               "]"}]}], "]"}]}], ")"}], "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"OptionValue", "[", "\"\<frMethod\>\"", "]"}], "===", 
         "\"\<Table\>\""}], ",", 
        RowBox[{"negList", "=", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"f", "[", "r", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "rh", ",", "rout", ",", 
               RowBox[{"OptionValue", "[", "\"\<step\>\"", "]"}]}], "}"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"#", "<", "0"}], "&"}]}], "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"negList", "===", 
         RowBox[{"{", "}"}]}], ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}]}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "If", " ", "the", " ", "function", " ", "fun", " ", "is", " ", "non"}], 
     "-", 
     RowBox[{"negative", " ", 
      RowBox[{"in", " ", "[", 
       RowBox[{
        SubscriptBox["r", "h"], ",", 
        SubscriptBox["r", "out"]}], "]"}]}]}], ",", " ", 
    RowBox[{"the", " ", "output", " ", "is", " ", "1.", " ", "Otherwise"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"it", " ", "is"}], " ", "-", "1."}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"projEC", "[", "chk_List", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Rho]B", ",", "\[Rho]p1", ",", "\[Rho]p2", ",", "\[Rho]mp1", ",", 
       "\[Rho]mp2", ",", "\[Rho]p12", ",", "NEC", ",", "WEC", ",", "DEC", ",",
        "SEC"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[Rho]B", ",", "\[Rho]p1", ",", "\[Rho]p2", ",", "\[Rho]mp1", ",", 
         "\[Rho]mp2", ",", "\[Rho]p12"}], "}"}], "=", "chk"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]p1", ">=", "0"}], "&&", 
         RowBox[{"\[Rho]p2", ">=", "0"}]}], ",", 
        RowBox[{"NEC", "=", "1"}], ",", 
        RowBox[{"NEC", "=", 
         RowBox[{"-", "1"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]p1", ">=", "0"}], "&&", 
         RowBox[{"\[Rho]p2", ">=", "0"}], "&&", 
         RowBox[{"\[Rho]B", ">=", "0"}]}], ",", 
        RowBox[{"WEC", "=", "1"}], ",", 
        RowBox[{"WEC", "=", 
         RowBox[{"-", "1"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]mp1", ">=", "0"}], "&&", 
         RowBox[{"\[Rho]mp2", ">=", "0"}], "&&", 
         RowBox[{"\[Rho]B", ">=", "0"}]}], ",", 
        RowBox[{"DEC", "=", "1"}], ",", 
        RowBox[{"DEC", "=", 
         RowBox[{"-", "1"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]p1", ">=", "0"}], "&&", 
         RowBox[{"\[Rho]p2", ">=", "0"}], "&&", 
         RowBox[{"\[Rho]p12", ">=", "0"}]}], ",", 
        RowBox[{"SEC", "=", "1"}], ",", 
        RowBox[{"SEC", "=", 
         RowBox[{"-", "1"}]}]}], "]"}], ";", 
      RowBox[{"{", 
       RowBox[{"NEC", ",", "WEC", ",", "DEC", ",", "SEC"}], "}"}]}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Given", " ", "the", " ", "non"}], "-", 
     RowBox[{
      RowBox[{"negetive", "/", "positive"}], " ", "of", " ", "the", " ", 
      "above", " ", "six", " ", "functions"}]}], ",", " ", 
    RowBox[{
    "check", " ", "whether", " ", "the", " ", "energy", " ", "conditions", 
     " ", "are", " ", "respected", " ", "or", " ", 
     RowBox[{"not", ".", " ", "Note"}], " ", "that", " ", "1", " ", 
     "corresponds", " ", "to", " ", "being", " ", "respected"}], ",", " ", 
    RowBox[{"and", " ", "-", 
     RowBox[{"1", " ", "to", " ", "being", " ", 
      RowBox[{"violated", "."}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chkEC", "[", 
   RowBox[{
   "chkListBH_", ",", "paraList_", ",", "paraHorizon_", ",", "rout_", ",", 
    RowBox[{"OptionsPattern", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<variable\>\"", "->", "\"\<r\>\""}], ",", 
       RowBox[{"\"\<error\>\"", "->", 
        RowBox[{"-", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}]}], ",", 
       RowBox[{"\"\<frMethod\>\"", "->", "\"\<Table\>\""}], ",", 
       RowBox[{"\"\<frOptions\>\"", "->", 
        RowBox[{"(", 
         RowBox[{"Method", "\[Rule]", "Automatic"}], ")"}]}], ",", 
       RowBox[{"\"\<horizon shift\>\"", "->", "0"}], ",", 
       RowBox[{"\"\<step\>\"", "->", "0.05"}], ",", 
       RowBox[{"\"\<energy conditions\>\"", "\[Rule]", "True"}]}], "}"}], 
     "]"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rules", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"paraList", "\[Rule]", 
         RowBox[{"paraHorizon", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", "chkResult"}], 
     "}"}], ",", 
    RowBox[{
     RowBox[{"chkResult", "=", 
      RowBox[{"chkPos", "[", 
       RowBox[{
        RowBox[{"chkListBH", "/.", "rules"}], ",", 
        RowBox[{"paraHorizon", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "rout", ",", 
        RowBox[{"\"\<variable\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<variable\>\"", "]"}]}], ",", 
        RowBox[{"\"\<error\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<error\>\"", "]"}]}], ",", 
        RowBox[{"\"\<frMethod\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<frMethod\>\"", "]"}]}], ",", 
        RowBox[{"\"\<frOptions\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<frOptions\>\"", "]"}]}], ",", 
        RowBox[{"\"\<horizon shift\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<horizon shift\>\"", "]"}]}], ",", 
        RowBox[{"\"\<step\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<step\>\"", "]"}]}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"OptionValue", "[", "\"\<energy conditions\>\"", "]"}], "==", 
        "True"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"paraHorizon", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"\"\<head\>\"", "@@", 
          RowBox[{"projEC", "[", "chkResult", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"paraHorizon", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"\"\<head\>\"", "@@", "chkResult"}]}], "}"}]}], "]"}]}]}], 
   "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "For", " ", "the", " ", "function", " ", "list", " ", "chkListBH"}], ",", 
    " ", 
    RowBox[{
    "check", " ", "whether", " ", "the", " ", "energy", " ", "conditions", 
     " ", "are", " ", 
     RowBox[{"respected", ".", " ", "The"}], " ", "output", " ", "is", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "parameters", "}"}], ",", 
        RowBox[{"\"\<head\>\"", "[", 
         RowBox[{
          RowBox[{"\[PlusMinus]", "1"}], ",", 
          RowBox[{"\[PlusMinus]", "1"}], ",", 
          RowBox[{"\[PlusMinus]", "1"}], ",", 
          RowBox[{"\[PlusMinus]", "1"}]}], "]"}]}], "}"}], "."}]}]}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.8677558510709076`*^9, {3.8677564313041067`*^9, 3.867756455810504*^9}, {
   3.867756495255497*^9, 3.867756522552927*^9}, {3.8677565846950684`*^9, 
   3.8677566251764708`*^9}, {3.8678114779856415`*^9, 3.867811482279986*^9}, {
   3.867811523484568*^9, 3.8678115363415394`*^9}, {3.8678116603058043`*^9, 
   3.8678117022865906`*^9}, {3.8678125145562043`*^9, 
   3.8678125752354746`*^9}, {3.8678126339968834`*^9, 
   3.8678126459411325`*^9}, {3.8678128044645753`*^9, 
   3.8678128444510946`*^9}, {3.867812893918786*^9, 3.867812897944565*^9}, {
   3.8678129289276285`*^9, 3.867812955297738*^9}, {3.8678130268787513`*^9, 
   3.8678130727031484`*^9}, {3.867813115101799*^9, 3.867813126959362*^9}, {
   3.8678133056999035`*^9, 3.8678133759860315`*^9}, {3.867813567125509*^9, 
   3.867813608412089*^9}, {3.8678137644880466`*^9, 3.867813771671085*^9}, {
   3.867813803427746*^9, 3.867813812020777*^9}, {3.867813903499753*^9, 
   3.8678139101757717`*^9}, {3.8678139490713453`*^9, 3.8678139723727617`*^9}, 
   3.867814003469403*^9, {3.867814040697856*^9, 3.867814041992897*^9}, {
   3.8678207275299444`*^9, 3.8678207616142282`*^9}, {3.867820798854163*^9, 
   3.867820832009225*^9}, 3.867835562294528*^9, {3.8678355998757267`*^9, 
   3.8678356228097615`*^9}, 3.8678356581418695`*^9, 3.8678357109615784`*^9, {
   3.8678366811003556`*^9, 3.867836690715003*^9}, {3.867837068886428*^9, 
   3.867837101889398*^9}, {3.867837184205017*^9, 3.8678372805086794`*^9}, {
   3.8678377865234613`*^9, 3.8678379277717743`*^9}, {3.867987120109165*^9, 
   3.867987132781741*^9}, {3.867988165874341*^9, 3.8679881688293552`*^9}, {
   3.867988200422306*^9, 3.8679882444146123`*^9}, {3.8679902874660473`*^9, 
   3.867990300634554*^9}, {3.8679903692154856`*^9, 3.867990373173351*^9}, {
   3.8679904169272685`*^9, 3.867990418699522*^9}, {3.8679935456151533`*^9, 
   3.8679935459489326`*^9}, {3.8680166239754686`*^9, 
   3.8680166303913727`*^9}, {3.868016681978473*^9, 3.8680166824244423`*^9}, {
   3.868069378591318*^9, 3.8680693803972807`*^9}, {3.8680700055224085`*^9, 
   3.8680700109488463`*^9}, {3.8680701623259706`*^9, 
   3.8680701628476863`*^9}, {3.8681585096742444`*^9, 3.868158771962199*^9}, {
   3.8681590680767*^9, 3.868159078682787*^9}, {3.8681591530660877`*^9, 
   3.868159231531601*^9}, {3.8681593232891417`*^9, 3.8681593468407836`*^9}, 
   3.873454066472129*^9, 3.873454123719675*^9, {3.873454648798882*^9, 
   3.8734547724803877`*^9}, {3.8734548718793845`*^9, 
   3.8734548720511417`*^9}, {3.8734549137410097`*^9, 
   3.8734549223167825`*^9}, {3.873454953496336*^9, 3.8734549791805096`*^9}, {
   3.8737162499964952`*^9, 3.873716252469452*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"5e280efd-a8bb-4a6e-aa1b-06fc1a1fc12b"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "numPSwithEC", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numPSwithEC", "[", 
   RowBox[{"gtt_", ",", "rHorizon_", ",", "rout_", ",", "chkListBH_List", ",", 
    RowBox[{"OptionsPattern", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<variable\>\"", "->", "\"\<r\>\""}], ",", 
       RowBox[{"\"\<horizon error\>\"", "->", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}], ",", 
       RowBox[{"\"\<dVdr\>\"", "->", "Null"}], ",", 
       RowBox[{"\"\<VrMethod\>\"", "->", "\"\<NDSolve\>\""}], ",", 
       RowBox[{"\"\<VrOptions\>\"", "->", 
        RowBox[{"(", 
         RowBox[{"Method", "\[Rule]", "Automatic"}], ")"}]}], ",", 
       RowBox[{"\"\<coordinate\>\"", "->", "True"}], ",", 
       RowBox[{"\"\<horizon shift\>\"", "->", "0"}], ",", 
       RowBox[{"\"\<rhMethod\>\"", "->", "\"\<FindRoot\>\""}], ",", 
       RowBox[{"\"\<rhOptions\>\"", "->", 
        RowBox[{"(", 
         RowBox[{"Method", "\[Rule]", "Automatic"}], ")"}]}], ",", 
       RowBox[{"\"\<rmin\>\"", "\[Rule]", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}], ",", 
       RowBox[{"\"\<EC error\>\"", "->", 
        RowBox[{"-", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}]}], ",", 
       RowBox[{"\"\<frMethod\>\"", "->", "\"\<Table\>\""}], ",", 
       RowBox[{"\"\<frOptions\>\"", "->", 
        RowBox[{"(", 
         RowBox[{"Method", "\[Rule]", "Automatic"}], ")"}]}], ",", 
       RowBox[{"\"\<EC step\>\"", "->", "0.05"}], ",", 
       RowBox[{"\"\<energy conditions\>\"", "\[Rule]", "True"}], ",", 
       RowBox[{"\"\<PS of EC\>\"", "\[Rule]", "3"}]}], "}"}], "]"}]}], "]"}], 
  ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nPS", ",", "ECLength", ",", "rh", ",", "xxxxx", ",", "chkR"}], 
     "}"}], ",", 
    RowBox[{
     RowBox[{"nPS", "=", 
      RowBox[{"numPS", "[", 
       RowBox[{"gtt", ",", "rHorizon", ",", "rout", ",", 
        RowBox[{"\"\<variable\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<variable\>\"", "]"}]}], ",", 
        RowBox[{"\"\<horizon error\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<horizon error\>\"", "]"}]}], ",", 
        RowBox[{"\"\<dVdr\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<dVdr\>\"", "]"}]}], ",", 
        RowBox[{"\"\<VrMethod\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<VrMethod\>\"", "]"}]}], ",", 
        RowBox[{"\"\<VrOptions\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<VrOptions\>\"", "]"}]}], ",", 
        RowBox[{"\"\<coordinate\>\"", "->", "True"}], ",", 
        RowBox[{"\"\<horizon shift\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<horizon shift\>\"", "]"}]}], ",", 
        RowBox[{"\"\<rhMethod\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<rhMethod\>\"", "]"}]}], ",", 
        RowBox[{"\"\<rhOptions\>\"", "->", 
         RowBox[{"OptionValue", "[", "\"\<rhOptions\>\"", "]"}]}], ",", 
        RowBox[{"\"\<rmin\>\"", "\[Rule]", 
         RowBox[{"OptionValue", "[", "\"\<rmin\>\"", "]"}]}]}], "]"}]}], ";", 
     RowBox[{"ECLength", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "\"\<energy conditions\>\"", "]"}], ",", 
        "4", ",", 
        RowBox[{"Length", "[", "chkListBH", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"String", "[", "nPS", "]"}], ",", 
       RowBox[{"Return", "[", "nPS", "]"}]}], "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"nPS", "==", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"\"\<head\>\"", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "ECLength"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
       "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"rh", "=", 
      RowBox[{"nPS", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "\"\<PS of EC\>\"", "]"}], "==", 
         RowBox[{"Abs", "[", 
          RowBox[{"nPS", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "||", 
        RowBox[{
         RowBox[{"OptionValue", "[", "\"\<PS of EC\>\"", "]"}], "==", 
         "\"\<All\>\""}]}], ",", 
       RowBox[{"chkR", "=", 
        RowBox[{
         RowBox[{"chkEC", "[", 
          RowBox[{"chkListBH", ",", 
           RowBox[{"{", "xxxxx", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "rh"}], "}"}], ",", "rout", ",", 
           RowBox[{"\"\<variable\>\"", "->", 
            RowBox[{"OptionValue", "[", "\"\<variable\>\"", "]"}]}], ",", 
           RowBox[{"\"\<error\>\"", "->", 
            RowBox[{"OptionValue", "[", "\"\<EC error\>\"", "]"}]}], ",", 
           RowBox[{"\"\<frMethod\>\"", "->", 
            RowBox[{"OptionValue", "[", "\"\<frMethod\>\"", "]"}]}], ",", 
           RowBox[{"\"\<frOptions\>\"", "->", 
            RowBox[{"OptionValue", "[", "\"\<frOptions\>\"", "]"}]}], ",", 
           RowBox[{"\"\<horizon shift\>\"", "->", 
            RowBox[{"OptionValue", "[", "\"\<horizon shift\>\"", "]"}]}], ",", 
           RowBox[{"\"\<step\>\"", "->", 
            RowBox[{"OptionValue", "[", "\"\<EC step\>\"", "]"}]}], ",", 
           RowBox[{"\"\<energy conditions\>\"", "\[Rule]", 
            RowBox[{
            "OptionValue", "[", "\"\<energy conditions\>\"", "]"}]}]}], "]"}],
          "/.", 
         RowBox[{"\"\<head\>\"", "->", "List"}]}]}], ",", 
       RowBox[{"chkR", "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "ECLength"}], "}"}]}], "]"}]}], "}"}]}]}], 
      "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"OptionValue", "[", "\"\<coordinate\>\"", "]"}], "===", 
        "False"}], ",", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"nPS", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "1"}], "]"}], "]"}], ",", 
         RowBox[{"chkR", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"Append", "[", 
        RowBox[{"nPS", ",", 
         RowBox[{"chkR", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}], "]"}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "For", " ", "the", " ", "function", " ", "list", " ", "chkListBH"}], ",", 
    " ", 
    RowBox[{
    "check", " ", "whether", " ", "chkListBH", " ", "are", " ", "positive", 
     " ", "in", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "h"], ",", "rout"}], ")"}]}], ",", " ", 
    RowBox[{"where", " ", "+", 
     RowBox[{"1", " ", "corrsponds", " ", "to", " ", "positive", " ", "and"}],
      " ", "-", 
     RowBox[{"1", " ", "to", " ", 
      RowBox[{"nonpositive", ".", " ", "If"}], " ", 
      "\"\<energy conditions\>\"", " ", "is", " ", "True", " ", "and", " ", 
      "chkListBH", " ", "is", " ", "the", " ", "function", " ", "list", " ", 
      "for", " ", "energy", " ", "conditions"}]}], ",", " ", 
    RowBox[{"the", " ", "output", " ", "is", " ", 
     RowBox[{
      RowBox[{"\"\<head\>\"", "[", 
       RowBox[{"n", ",", " ", 
        SubscriptBox["r", "h"], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["r", "e1"], ",", 
          SubscriptBox["r", "e2"], ",", "..."}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[PlusMinus]", "1"}], ",", 
          RowBox[{"\[PlusMinus]", "1"}], ",", 
          RowBox[{"\[PlusMinus]", "1"}], ",", 
          RowBox[{"\[PlusMinus]", "1"}]}], "}"}]}], "]"}], ".", " ", 
      "Otherwise"}]}], ",", " ", 
    RowBox[{"the", " ", "output", " ", "is", " ", 
     RowBox[{"\"\<head\>\"", "[", 
      RowBox[{"n", ",", " ", 
       SubscriptBox["r", "h"], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["r", "e1"], ",", 
         SubscriptBox["r", "e2"], ",", "..."}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[PlusMinus]", "1"}], ",", "..."}], "}"}]}], "]"}]}], ",", 
    RowBox[{"where", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[PlusMinus]", "1"}], ",", "..."}], "}"}], " ", "are", " ", 
     "results", " ", "for", " ", 
     RowBox[{"chkListBH", "."}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.873614671763542*^9, 3.8736146750040298`*^9}, {
   3.87361487919422*^9, 3.873614888631117*^9}, {3.8736149619631195`*^9, 
   3.8736149708978076`*^9}, {3.8736150582828226`*^9, 3.873615091750005*^9}, {
   3.873615446755566*^9, 3.8736154475023623`*^9}, {3.8736155254098377`*^9, 
   3.873615548333508*^9}, {3.873615580479885*^9, 3.873615809631134*^9}, {
   3.873623138257571*^9, 3.8736231602072*^9}, {3.873623237613142*^9, 
   3.8736232391093626`*^9}, {3.8736233862300615`*^9, 3.873623448037218*^9}, {
   3.87362380675379*^9, 3.873623811373682*^9}, {3.873623889601011*^9, 
   3.8736238903223224`*^9}, {3.873624183788618*^9, 3.8736242711658907`*^9}, {
   3.873624627986801*^9, 3.8736246816665573`*^9}, {3.873624747512375*^9, 
   3.873624762520342*^9}, {3.8736248681580315`*^9, 3.873624885716091*^9}, {
   3.8736250426662474`*^9, 3.8736250562112894`*^9}, {3.8736252020660753`*^9, 
   3.873625240025872*^9}, {3.873625297355543*^9, 3.8736255194264493`*^9}, {
   3.873625550975377*^9, 3.8736255627106857`*^9}, {3.873625663310186*^9, 
   3.8736256670703955`*^9}, 3.8736257999052057`*^9, {3.8736258660557785`*^9, 
   3.873625879985201*^9}, {3.8736259704350204`*^9, 3.873625999990231*^9}, 
   3.8736260446151075`*^9, {3.8736262474059153`*^9, 3.873626255114176*^9}, {
   3.8736262858454704`*^9, 3.8736262868573985`*^9}, {3.8736263627674685`*^9, 
   3.873626363425497*^9}, {3.8736264314758034`*^9, 3.87362643819941*^9}, 
   3.873626685951373*^9, {3.8736268039604855`*^9, 3.8736268852451453`*^9}, {
   3.873626936109969*^9, 3.8736269528923044`*^9}, 3.873627015784436*^9, {
   3.873627084161841*^9, 3.873627086781576*^9}, {3.873627627496869*^9, 
   3.8736276945066624`*^9}, {3.873716063597169*^9, 3.873716232690749*^9}, {
   3.8737162806069183`*^9, 3.8737163786563835`*^9}, {3.873716411256754*^9, 
   3.8737164750516624`*^9}, 3.879659171803412*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"34b10cc0-42f6-4ba7-a4a2-9a7832bd6fe4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Display Functions", "Subsection",
 CellChangeTimes->{{3.868072011109065*^9, 3.868072023302991*^9}, {
  3.8681345056180925`*^9, 
  3.868134527241568*^9}},ExpressionUUID->"69ad071c-fc99-49a8-9449-\
67e4b7fe50ba"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"ECTable", ",", "numPSTable"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ECTable", "[", 
    RowBox[{"ECList_", ",", 
     RowBox[{"OptionsPattern", "[", 
      RowBox[{"\"\<energy conditions\>\"", "\[Rule]", "True"}], "]"}]}], 
    "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"OptionValue", "[", "\"\<energy conditions\>\"", "]"}], ",", 
     RowBox[{"TableForm", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"ECList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "4"}], "]"}], "]"}], "==", "1"}], "&"}]}], 
             "]"}], "]"}], ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"ECList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "==", "1"}], "&"}]}], 
             "]"}], "]"}], ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"ECList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "==", "1"}], "&"}]}], 
             "]"}], "]"}], ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"ECList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], "==", "1"}], "&"}]}], 
             "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"ECList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "4"}], "]"}], "]"}], "==", 
                RowBox[{"-", "1"}]}], "&"}]}], "]"}], "]"}], ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"ECList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "==", 
                RowBox[{"-", "1"}]}], "&"}]}], "]"}], "]"}], ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"ECList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "==", 
                RowBox[{"-", "1"}]}], "&"}]}], "]"}], "]"}], ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"ECList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], "==", 
                RowBox[{"-", "1"}]}], "&"}]}], "]"}], "]"}]}], "}"}]}], "}"}],
        ",", 
       RowBox[{"TableHeadings", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<Respected\>\"", ",", "\"\<Violated\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "\"\<NEC\>\"", ",", "\"\<WEC\>\"", ",", "\"\<DEC\>\"", ",", 
            "\"\<SEC\>\""}], "}"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"TableForm", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"ECList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "==", "1"}], "&"}]}], "]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"ECList", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"ECList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "==", 
                RowBox[{"-", "1"}]}], "&"}]}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"ECList", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"TableHeadings", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<Respected\>\"", ",", "\"\<Violated\>\""}], "}"}], ",",
           "None"}], "}"}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"numPSTable", "[", "PSList_", "]"}], ":=", 
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"PSList", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "==", 
            RowBox[{"-", "1"}]}], "&"}]}], "]"}], "]"}], ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"PSList", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "==", "1"}], "&"}]}], "]"}], 
        "]"}], ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"PSList", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "==", "2"}], "&"}]}], "]"}], 
        "]"}], ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"PSList", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "==", "3"}], "&"}]}], "]"}], 
        "]"}], ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"PSList", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "==", 
            RowBox[{"-", "3"}]}], "&"}]}], "]"}], "]"}], ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"PSList", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ">", "3"}], "&"}]}], "]"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"TableDirections", "\[Rule]", "Row"}], ",", 
     RowBox[{"TableHeadings", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<No BH\>\"", ",", "\"\<Single PS\>\"", ",", "\"\<2 Extrema\>\"", 
          ",", "\"\<Higher Inner PS\>\"", ",", "\"\<Higher Outter PS\>\"", 
          ",", "\"\<More PS\>\""}], "}"}], ",", "None"}], "}"}]}], ",", 
     RowBox[{"TableSpacing", "\[Rule]", 
      RowBox[{"{", "4", "}"}]}], ",", 
     RowBox[{"TableAlignments", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Center"}], "}"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8680720448775873`*^9, 3.8680721133950996`*^9}, {
  3.868073226014245*^9, 3.8680733168946056`*^9}, {3.873628966279786*^9, 
  3.8736289797935677`*^9}, {3.873629025429587*^9, 3.8736290396297936`*^9}, {
  3.8736712682908387`*^9, 3.8736712770876026`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"d4def7f1-35f2-4020-b383-1eecd361a93c"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"paraECList", ",", "paraECListI", ",", "cf"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"paraECList", "[", 
    RowBox[{"ECList_", ",", 
     RowBox[{"OptionsPattern", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<shift\>\"", "->", "0.1"}], ",", 
        RowBox[{"\"\<position\>\"", "->", "1"}]}], "}"}], "]"}]}], "]"}], ":=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"ECList", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ECList", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"OptionValue", "[", "\"\<shift\>\"", "]"}], 
        RowBox[{"ECList", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"OptionValue", "[", "\"\<position\>\"", "]"}]}], "]"}], 
         "]"}]}]}], " ", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"paraECListI", "[", 
    RowBox[{"ECList_", ",", 
     RowBox[{"OptionsPattern", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<shift\>\"", "->", "0.1"}], ",", 
        RowBox[{"\"\<position\>\"", "->", "1"}]}], "}"}], "]"}]}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ECList", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"ECList", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"OptionValue", "[", "\"\<shift\>\"", "]"}], 
       RowBox[{"ECList", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"OptionValue", "[", "\"\<position\>\"", "]"}]}], "]"}], 
        "]"}]}]}]}], " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cf", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"OptionsPattern", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<default color\>\"", "->", "White"}], ",", 
        RowBox[{"\"\<x list\>\"", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "1"}], ",", "3"}], "}"}]}], ",", 
        RowBox[{"\"\<color list\>\"", "->", 
         RowBox[{"{", 
          RowBox[{"LightOrange", ",", "LightGray", ",", "LightBlue"}], 
          "}"}]}]}], "}"}], "]"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"col", "=", 
        RowBox[{"OptionValue", "[", "\"\<default color\>\"", "]"}]}], ",", 
       RowBox[{"xlist", "=", 
        RowBox[{"OptionValue", "[", "\"\<x list\>\"", "]"}]}], ",", 
       RowBox[{"clist", "=", 
        RowBox[{"OptionValue", "[", "\"\<color list\>\"", "]"}]}], ",", 
       RowBox[{"i", "=", "1"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Length", "[", "xlist", "]"}], ",", 
           RowBox[{"Length", "[", "clist", "]"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"x", "==", 
            RowBox[{"xlist", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"col", "=", 
             RowBox[{"clist", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", 
            RowBox[{"Break", "[", "]"}]}]}], "]"}], ";", 
         RowBox[{"i", "++"}]}]}], "]"}], ";", "col"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8681386885224037`*^9, 3.8681387564138966`*^9}, {
   3.8681388890176477`*^9, 3.8681388901709943`*^9}, {3.8681673691007104`*^9, 
   3.8681673910548153`*^9}, {3.8734338844692907`*^9, 
   3.8734338885976562`*^9}, {3.8734354026645117`*^9, 3.8734354815490713`*^9}, 
   3.8734355704751945`*^9, {3.8734356048022947`*^9, 3.8734356119636035`*^9}, {
   3.873435692012247*^9, 3.8734357329573684`*^9}, {3.8734358728611617`*^9, 
   3.8734358919619675`*^9}, {3.8734360345243053`*^9, 
   3.8734360678755264`*^9}, {3.873447815678068*^9, 3.873447862380105*^9}, {
   3.873448562851185*^9, 3.8734485981876926`*^9}, {3.8734486765075645`*^9, 
   3.87344867844937*^9}, {3.873449367258154*^9, 3.873449368580681*^9}, 
   3.8734495768995104`*^9, 3.8734496227042694`*^9, {3.8734496975392046`*^9, 
   3.8734497325702324`*^9}, {3.8734519779543777`*^9, 3.873451981772733*^9}, {
   3.8736345342436523`*^9, 3.8736345454033966`*^9}, {3.873696440751456*^9, 
   3.8736964425149975`*^9}, {3.873696486412322*^9, 3.873696532242594*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"451dd48d-4bd0-4402-ae22-9f71a30de43f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["NLED", "Subsection",
 CellChangeTimes->{
  3.8756529564338613`*^9},ExpressionUUID->"fe7c1810-af64-4906-a155-\
c584af471edf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TNLEDdd", "[", 
    RowBox[{"A_List", ",", "L_", ",", "gdd_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Fdd", ",", "FUU", ",", "s", ",", "gUU", ",", "p"}], "}"}], ",", 
     RowBox[{
      RowBox[{"gUU", "=", 
       RowBox[{"Inverse", "[", "gdd", "]"}]}], ";", 
      RowBox[{"Fdd", "=", 
       RowBox[{
        RowBox[{"Outer", "[", 
         RowBox[{"D", ",", "A", ",", "xCoord"}], "]"}], "-", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Outer", "[", 
          RowBox[{"D", ",", "A", ",", "xCoord"}], "]"}], "]"}]}]}], ";", 
      RowBox[{"FUU", "=", 
       RowBox[{"gUU", ".", "Fdd", ".", "gUU"}]}], ";", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gdd", "*", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"p", "*", 
               RowBox[{"D", "[", 
                RowBox[{"L", ",", "p"}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"L", ",", "s"}], "]"}], "*", 
            RowBox[{"Fdd", ".", "gUU", ".", "Fdd"}]}]}], ")"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s", "->", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "1"}], "4"], 
           RowBox[{"Tr", "[", 
            RowBox[{"FUU", ".", 
             RowBox[{"Transpose", "[", "Fdd", "]"}]}], "]"}]}]}], ",", 
         RowBox[{"p", "->", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "1"}], "4"], 
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], "*", 
             RowBox[{
              RowBox[{"TensorContract", "[", 
               RowBox[{
                RowBox[{"TensorProduct", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"-", 
                    RowBox[{"Det", "[", "gdd", "]"}]}], "]"}], "*", 
                   RowBox[{"LeviCivitaTensor", "[", 
                    RowBox[{"4", ",", "List"}], "]"}]}], ",", "FUU"}], "]"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"3", ",", "5"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}], ".", 
              RowBox[{"Transpose", "[", "FUU", "]"}]}]}], "]"}]}]}]}], 
        "}"}]}]}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Define", " ", "the", " ", "energy"}], "-", 
    RowBox[{
    "momentum", " ", "tensor", " ", "for", " ", "the", " ", "NLED", " ", 
     RowBox[{"field", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"effMetric", "[", 
    RowBox[{"gdd_", ",", "L_", ",", "Ad_", ",", 
     RowBox[{"OptionsPattern", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<Lvariable\>\"", "\[Rule]", "\"\<F\>\""}], ",", 
        RowBox[{
        "\"\<coordinates\>\"", "\[Rule]", 
         "\"\<{t,r,\[Theta],\[CurlyPhi]}\>\""}], ",", 
        RowBox[{"\"\<convention\>\"", "\[Rule]", "\"\<FG\>\""}], ",", 
        RowBox[{"\"\<simplify options\>\"", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{"TimeConstraint", "\[Rule]", "0.01"}], ")"}]}]}], "}"}], 
      "]"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "gUU", ",", "LCTensor", ",", "Fdd", ",", "FUU", ",", "FSdd", ",", 
       "FSUU", ",", "F1", ",", "G1", ",", 
       RowBox[{"Lvar", "=", 
        RowBox[{"Flatten", "@", 
         RowBox[{"{", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"OptionValue", "[", "\"\<Lvariable\>\"", "]"}], "]"}], 
          "}"}]}]}], ",", 
       RowBox[{"coord", "=", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"OptionValue", "[", "\"\<coordinates\>\"", "]"}], "]"}]}], 
       ",", 
       RowBox[{"sOpt", "=", 
        RowBox[{"OptionValue", "[", "\"\<simplify options\>\"", "]"}]}], ",", 
       "LF", ",", "LFF", ",", "LG", ",", "LGG", ",", "LGF", ",", "LFG", ",", 
       "Geffdd", ",", "GeffUU", ",", "feff", ",", "heff", ",", "Veff", ",", 
       "Lvar1", ",", "Lvar2", ",", "W1", ",", "W2", ",", "W3", ",", "Wp", ",",
        "Wn", ",", "GeffpUU", ",", "GeffnUU", ",", "Geffpdd", ",", "Geffndd", 
       ",", "Lang"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "\"\<convention\>\"", "]"}], "==", 
         "\"\<sp\>\""}], ",", 
        RowBox[{"Lang", "=", 
         RowBox[{
          RowBox[{"-", "4"}], 
          RowBox[{"(", 
           RowBox[{"L", "/.", 
            RowBox[{"Thread", "[", 
             RowBox[{"Lvar", "\[Rule]", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "4"}], ")"}]}], "Lvar"}]}], "]"}]}], 
           ")"}]}]}], ",", 
        RowBox[{"Lang", "=", "L"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"gUU", "=", 
       RowBox[{"Inverse", "[", "gdd", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Compute", " ", "Metric"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ArrayDepth", "[", "Ad", "]"}], "\[Equal]", "1"}], ",", 
        RowBox[{"Fdd", "=", 
         RowBox[{
          RowBox[{"Outer", "[", 
           RowBox[{"D", ",", "Ad", ",", "coord"}], "]"}], "-", 
          RowBox[{"Transpose", "[", 
           RowBox[{"Outer", "[", 
            RowBox[{"D", ",", "Ad", ",", "coord"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"Fdd", "=", "Ad"}]}], "]"}], ";", 
      RowBox[{"(*", 
       RowBox[{
       "You", " ", "can", " ", "also", " ", "input", " ", "the", " ", "Fdd", 
        " ", 
        RowBox[{"directly", "."}]}], "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"FUU", "=", 
       RowBox[{"gUU", ".", "Fdd", ".", "gUU"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"F1", "=", 
       RowBox[{"Tr", "[", 
        RowBox[{"Fdd", ".", 
         RowBox[{"Transpose", "[", "FUU", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"LCTensor", "=", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", 
          RowBox[{"Det", "[", "gdd", "]"}]}], "]"}], "*", 
        RowBox[{"LeviCivitaTensor", "[", 
         RowBox[{"4", ",", "List"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FSdd", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "*", 
        RowBox[{"TensorContract", "[", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{"LCTensor", ",", "FUU"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "5"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FSUU", "=", 
       RowBox[{"gUU", ".", "FSdd", ".", "gUU"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"G1", "=", 
       RowBox[{"Tr", "[", 
        RowBox[{"FSdd", ".", 
         RowBox[{"Transpose", "[", "FUU", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Compute", " ", "electronmagnet", " ", 
        RowBox[{"Tensor", "."}]}], "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "Lvar", "]"}], "==", "1"}], ",", 
        RowBox[{
         RowBox[{"Lvar", "=", 
          RowBox[{"Lvar", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"LF", "=", 
          RowBox[{"D", "[", 
           RowBox[{"Lang", ",", "Lvar"}], "]"}]}], ";", 
         RowBox[{"LFF", "=", 
          RowBox[{"D", "[", 
           RowBox[{"Lang", ",", 
            RowBox[{"{", 
             RowBox[{"Lvar", ",", "2"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"GeffUU", "=", 
          RowBox[{"Quiet", "@", 
           RowBox[{"FullSimplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"LF", "*", "gUU"}], "-", 
               RowBox[{"4", "LFF", "*", 
                RowBox[{"gUU", ".", "Fdd", ".", "FUU"}]}]}], "/.", 
              RowBox[{"{", 
               RowBox[{"Lvar", "\[Rule]", "F1"}], "}"}]}], ",", "sOpt"}], 
            "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Geffdd", "=", 
          RowBox[{"Quiet", "@", 
           RowBox[{"FullSimplify", "[", 
            RowBox[{
             RowBox[{"Inverse", "[", "GeffUU", "]"}], ",", "sOpt"}], 
            "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"Geffdd", ",", "GeffUU"}], "}"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Single", " ", 
          RowBox[{"Variable", "."}]}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Length", "[", "Lvar", "]"}], "==", "2"}], ",", 
        RowBox[{
         RowBox[{"Lvar1", "=", 
          RowBox[{"Lvar", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Lvar2", "=", 
          RowBox[{"Lvar", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"LF", "=", 
          RowBox[{"D", "[", 
           RowBox[{"Lang", ",", "Lvar1"}], "]"}]}], ";", 
         RowBox[{"LFF", "=", 
          RowBox[{"D", "[", 
           RowBox[{"Lang", ",", 
            RowBox[{"{", 
             RowBox[{"Lvar1", ",", "2"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"LG", "=", 
          RowBox[{"D", "[", 
           RowBox[{"Lang", ",", "Lvar2"}], "]"}]}], ";", 
         RowBox[{"LGG", "=", 
          RowBox[{"D", "[", 
           RowBox[{"Lang", ",", 
            RowBox[{"{", 
             RowBox[{"Lvar2", ",", "2"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"LGF", "=", 
          RowBox[{"LFG", "=", 
           RowBox[{"D", "[", 
            RowBox[{"Lang", ",", "Lvar1", ",", "Lvar2"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"W1", "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "LF"}], "*", "LFG"}], "+", 
             RowBox[{"2", "*", "Lvar1", "*", "LFG", "*", "LGG"}]}], ",", 
            "sOpt"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"W2", "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"LF", "+", 
                RowBox[{"2", "*", "Lvar2", "*", "LFG"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"LGG", "-", "LFF"}], ")"}]}], "+", 
             RowBox[{"2", "*", "Lvar1", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"LFF", "*", "LGG"}], "+", 
                RowBox[{"LFG", "^", "2"}]}], ")"}]}]}], ",", "sOpt"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"W3", "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"LF", "*", "LFG"}], "+", 
             RowBox[{"2", "*", "Lvar1", "*", "LFF", "*", "LFG"}], "+", 
             RowBox[{"Lvar2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"LFG", "^", "2"}], "-", 
                RowBox[{"LFF", "^", "2"}]}], ")"}]}]}], ",", "sOpt"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"W1", "===", "0"}], ",", 
           RowBox[{"Wn", "=", 
            RowBox[{"Wp", "=", 
             RowBox[{"-", 
              FractionBox["W3", "W2"]}]}]}], ",", 
           RowBox[{
            RowBox[{"Wp", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "W2"}], "+", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"W2", "^", "2"}], "-", 
                  RowBox[{"4", "W1", "*", "W3"}]}], "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", "W1"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Wn", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "W2"}], "-", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"W2", "^", "2"}], "-", 
                  RowBox[{"4", "W1", "*", "W3"}]}], "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", "W1"}], ")"}]}]}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"GeffpUU", "=", 
          RowBox[{"Quiet", "@", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"LF", "*", "gUU"}], "-", 
               RowBox[{"4", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"LFF", "+", 
                    RowBox[{"Wp", "*", "LFG"}]}], ")"}], "*", 
                   RowBox[{"gUU", ".", "Fdd", ".", "FUU"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"LFG", "+", 
                    RowBox[{"Wp", "*", "LGG"}]}], ")"}], "*", 
                   RowBox[{"gUU", ".", "Fdd", ".", "FSUU"}]}]}], ")"}]}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Lvar1", "\[Rule]", "F1"}], ",", 
                RowBox[{"Lvar2", "\[Rule]", "G1"}]}], "}"}]}], ",", "sOpt"}], 
            "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"GeffnUU", "=", 
          RowBox[{"Quiet", "@", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"LF", "*", "gUU"}], "-", 
               RowBox[{"4", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"LFF", "+", 
                    RowBox[{"Wn", "*", "LFG"}]}], ")"}], "*", 
                   RowBox[{"gUU", ".", "Fdd", ".", "FUU"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"LFG", "+", 
                    RowBox[{"Wn", "*", "LGG"}]}], ")"}], "*", 
                   RowBox[{"gUU", ".", "Fdd", ".", "FSUU"}]}]}], ")"}]}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Lvar1", "\[Rule]", "F1"}], ",", 
                RowBox[{"Lvar2", "\[Rule]", "G1"}]}], "}"}]}], ",", "sOpt"}], 
            "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Geffpdd", "=", 
          RowBox[{"Quiet", "@", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Inverse", "[", "GeffpUU", "]"}], ",", "sOpt"}], 
            "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Geffndd", "=", 
          RowBox[{"Quiet", "@", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Inverse", "[", "GeffnUU", "]"}], ",", "sOpt"}], 
            "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{
           "Geffpdd", ",", "GeffpUU", ",", "Geffndd", ",", "GeffnUU"}], "}"}],
           "]"}]}]}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Double", " ", 
         RowBox[{"Variable", "."}]}], "*)"}], "\[IndentingNewLine]", 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"By", " ", "giving", " ", "background", " ", "metric"}], ",", " ",
     "Lagrangian", ",", " ", 
    RowBox[{"electromegnet", " ", "four", " ", "vector"}], ",", " ", 
    RowBox[{
    "the", " ", "function", " ", "can", " ", "give", " ", "the", " ", 
     "effective", " ", 
     RowBox[{"metric", "."}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8756534882046194`*^9, 3.8756535374751034`*^9}, {
   3.8756535886327887`*^9, 3.875653589062742*^9}, 3.879650210555438*^9, {
   3.8796503140081234`*^9, 3.8796503492799854`*^9}, {3.8796546882478924`*^9, 
   3.8796547191527214`*^9}, {3.879654781988222*^9, 3.8796548142686853`*^9}, {
   3.879654862649412*^9, 3.879654863604998*^9}, {3.8796551106318774`*^9, 
   3.8796551525638905`*^9}, {3.879655182949746*^9, 3.87965519731713*^9}, {
   3.8796552800656815`*^9, 3.879655293824628*^9}, {3.87965921778078*^9, 
   3.879659265874669*^9}, {3.8796593029756985`*^9, 3.8796593040515223`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"534b8ba6-2f7e-42a4-83bb-9cefdee141ec"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.8796508363491554`*^9, 
  3.8796508387762117`*^9}},ExpressionUUID->"08a84c8d-1751-48a5-92e1-\
de2238fcb534"],

Cell[CellGroupData[{

Cell["Johannsen-Psaltis Metric", "Subsection",
 CellChangeTimes->{
  3.875693132176074*^9},ExpressionUUID->"419e9594-515c-4e82-83ee-\
416f985ef46f"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"f", ",", "fD", ",", "Veff", ",", "VeffD", ",", "chkListBH"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["2", "r"]}], ")"}], 
     RowBox[{"Plus", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Epsilon]", "[", "i", "]"}], 
         SuperscriptBox["r", "i"]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"\[Epsilon]", "[", "0", "]"}], "\[Rule]", "1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fD", "[", "r_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"f", "[", "r", "]"}], ",", "r"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Veff", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "r", "]"}], "/", 
     SuperscriptBox["r", "2"]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VeffD", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Veff", "[", "r", "]"}], ",", "r"}], "]"}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chkListBH", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"chkList", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"r", ",", 
           RowBox[{"Evaluate", "@", 
            RowBox[{"f", "[", "r", "]"}]}]}], "]"}]}], ",", 
        RowBox[{"h", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"r", ",", 
           RowBox[{"Evaluate", "@", 
            RowBox[{"f", "[", "r", "]"}]}]}], "]"}]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Epsilon]", "[", "1", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", "2", "]"}], ">", "0"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8738435473369603`*^9, 3.8738435699410505`*^9}, {
  3.873843609064144*^9, 3.8738436339537935`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"d116f874-d033-4579-9064-e78e239eeea5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]1min", "=", 
   RowBox[{"-", "6."}]}], ";", 
  RowBox[{"\[Epsilon]1max", "=", 
   RowBox[{"-", "4."}]}], ";", 
  RowBox[{"\[Epsilon]2min", "=", "5."}], ";", 
  RowBox[{"\[Epsilon]2max", "=", "10."}], ";", 
  RowBox[{"numSteps", "=", "300"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"time", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PSList", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "1", "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", "2", "]"}]}], "}"}], ",", 
          RowBox[{"numPSwithEC", "[", 
           RowBox[{
            RowBox[{"f", "[", "r", "]"}], ",", 
            RowBox[{"{", "}"}], ",", "10", ",", "chkListBH", ",", 
            RowBox[{"\"\<variable\>\"", "->", "\"\<r\>\""}], ",", 
            RowBox[{"\"\<dVdr\>\"", "->", 
             RowBox[{"VeffD", "[", "r", "]"}]}], ",", 
            RowBox[{"\"\<VrOptions\>\"", "->", 
             RowBox[{"MaxStepSize", "\[Rule]", "0.05"}]}], ",", 
            RowBox[{"\"\<VrMethod\>\"", "->", "\"\<NDSolve\>\""}], ",", 
            RowBox[{"\"\<coordinate\>\"", "->", "True"}], ",", 
            RowBox[{"\"\<rhMethod\>\"", "->", "\"\<NDSolve\>\""}], ",", 
            RowBox[{"\"\<rhOptions\>\"", "->", 
             RowBox[{"MaxStepSize", "\[Rule]", "0.05"}]}], ",", 
            RowBox[{"\"\<rmin\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "6"}]]}], ",", 
            RowBox[{"\"\<EC error\>\"", "->", 
             RowBox[{"-", 
              SuperscriptBox["10", 
               RowBox[{"-", "6"}]]}]}], ",", 
            RowBox[{"\"\<frMethod\>\"", "->", "\"\<Table\>\""}], ",", 
            RowBox[{"\"\<frOptions\>\"", "->", 
             RowBox[{"(", 
              RowBox[{"Method", "\[Rule]", "Automatic"}], ")"}]}], ",", 
            RowBox[{"\"\<EC step\>\"", "->", "0.05"}], ",", 
            RowBox[{"\"\<energy conditions\>\"", "\[Rule]", "True"}], ",", 
            RowBox[{"\"\<PS of EC\>\"", "\[Rule]", "3"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Epsilon]", "[", "1", "]"}], ",", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"\[Epsilon]1min", ",", "\[Epsilon]1max", ",", "numSteps"}],
            "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Epsilon]", "[", "2", "]"}], ",", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"\[Epsilon]2min", ",", "\[Epsilon]2max", ",", "numSteps"}],
            "]"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], "/.", 
    RowBox[{"\"\<head\>\"", "->", "Sequence"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"numPSTable", "[", "PSList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ECTable", "[", 
  RowBox[{
   RowBox[{"PSList", "[", 
    RowBox[{"[", 
     RowBox[{";;", ",", 
      RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
   RowBox[{"\"\<energy conditions\>\"", "\[Rule]", "True"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AbsoluteTime", "[", "]"}], "-", "time"}]}], "Input",
 CellChangeTimes->{{3.873844075131365*^9, 3.873844160753338*^9}, 
   3.8738443510178995`*^9, {3.873844698965618*^9, 3.8738447054695005`*^9}, {
   3.8738455032977276`*^9, 3.8738456018334703`*^9}, {3.8796536254471908`*^9, 
   3.8796536270411763`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"de4e3e93-ab9a-41d3-afcf-2668623f42a3"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      TagBox["\<\"No BH\"\>",
       HoldForm], 
      TagBox["\<\"Single PS\"\>",
       HoldForm], 
      TagBox["\<\"2 Extrema\"\>",
       HoldForm], 
      TagBox["\<\"Higher Inner PS\"\>",
       HoldForm], 
      TagBox["\<\"Higher Outter PS\"\>",
       HoldForm], 
      TagBox["\<\"More PS\"\>",
       HoldForm]},
     {"0", "72688", "0", "6630", "11283", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Center}}},
    GridBoxDividers->{
     "Columns" -> {{False}}, "Rows" -> {False, {True}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.8]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   OutputFormsDump`HeadedRows],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, TableDirections -> Row, 
    TableHeadings -> {{
      "No BH", "Single PS", "2 Extrema", "Higher Inner PS", 
       "Higher Outter PS", "More PS"}, None}, TableSpacing -> {4}, 
    TableAlignments -> {Center, Center}]]]], "Output",
 CellChangeTimes->{3.879660603131106*^9},
 CellLabel->
  "Out[39]//TableForm=",ExpressionUUID->"0c4f1cc2-7b42-4882-8f9a-\
78db397b68a2"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"NEC\"\>",
       HoldForm], 
      TagBox["\<\"WEC\"\>",
       HoldForm], 
      TagBox["\<\"DEC\"\>",
       HoldForm], 
      TagBox["\<\"SEC\"\>",
       HoldForm]},
     {
      TagBox["\<\"Respected\"\>",
       HoldForm], "1385", "1385", "1385", "0"},
     {
      TagBox["\<\"Violated\"\>",
       HoldForm], "16528", "16528", "16528", "17913"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{"Respected", "Violated"}, {
      "NEC", "WEC", "DEC", "SEC"}}]]]], "Output",
 CellChangeTimes->{3.879660603484483*^9},
 CellLabel->
  "Out[40]//TableForm=",ExpressionUUID->"1abca0c3-de40-4caa-9327-\
7c1dd68049b9"],

Cell[BoxData["63.2656204`9.252712764703245"], "Output",
 CellChangeTimes->{3.8796606034894886`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"55feb386-a00f-4788-91b5-d2b70eb85349"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"time", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"paraPSI", "=", 
   RowBox[{"ParallelMap", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"paraECListI", "[", "#", "]"}], "&"}], ",", "PSList"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"paraPSIF", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"paraPSI", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"paraPSIF", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "==", 
      RowBox[{"-", "2.9"}]}], ",", 
     RowBox[{
      RowBox[{"paraPSIF", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "==", "3.1"}], ",", 
     RowBox[{
      RowBox[{"paraPSIF", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "==", 
      RowBox[{"-", "3.1"}]}], ",", 
     RowBox[{
      RowBox[{"paraPSIF", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "==", "2.9"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "\[Epsilon]1min", ",", "\[Epsilon]1max"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "\[Epsilon]2min", ",", "\[Epsilon]2max"}], "}"}], ",", 
   RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Lighter", "[", 
       RowBox[{"Orange", ",", "0.75"}], "]"}], ",", 
      RowBox[{"Lighter", "[", 
       RowBox[{"Blue", ",", "0.75"}], "]"}], ",", 
      RowBox[{"Lighter", "[", 
       RowBox[{"Orange", ",", "0.9"}], "]"}], ",", 
      RowBox[{"Lighter", "[", 
       RowBox[{"Blue", ",", "0.9"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AbsoluteTime", "[", "]"}], "-", "time"}]}], "Input",
 CellChangeTimes->{{3.8738452967565145`*^9, 3.873845405747185*^9}, 
   3.8738459527219973`*^9, {3.8796537804143257`*^9, 3.879653787624492*^9}, {
   3.879658536109967*^9, 3.8796585367590265`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"87a6f1bc-74d2-448b-a585-4fe75ac7c5e2"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxsnXdUVUfXh7ErFuRWmjQVUbGi2M0oWGIXxa4YotiwRsHeRSyxoSi2YFde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     "], {
      {RGBColor[1., 0.875, 0.75], AbsoluteThickness[1.6], Opacity[1], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmnXcV0X2x+/M3GuCqIiKLQYqFoqFBSqCIIoYqISAGIhSBqCgYsdid3fn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          "]], PolygonBox[CompressedData["
1:eJwtmQnYT9UWxs85ex9TZLjNylCURCUkIkWSITIkU8rQLQ2aqCg3ypxISJln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          "]]}]}, {}, 
      {RGBColor[1., 0.95, 0.9], AbsoluteThickness[1.6], Opacity[1], EdgeForm[
       None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNnXXYlEUXxjF4d98n9tl97UbsQkVFxS4sLAwQFVvsQBEDsUUUBbFAVBTs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          "]], PolygonBox[CompressedData["
1:eJwtmnnATtX3xR/xTvfe5w4PCsmQBtKEBhokFSpNolJKkVJESqUBlUqiQZon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          "]]}]}, 
      {RGBColor[0.9, 0.9, 1.], AbsoluteThickness[1.6], Opacity[1], EdgeForm[
       None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNnXf8ltMbxyN763meez5lkyIrUlIkicwQyd6bMipNsresEDKzspWdVcgq
fnYhESEje/+ud5/P8/r647zOPue6zn3uc65zfa5z36sdfELv4xdt1qxZ++Wa
NWse/kVZs2Zvhbsw3K21Zs1uCvdci2bN9kibNRsf4Rcj/HD4D4V7LcIfJs2a
3RzhG8M9GO71SHsz3LeRPj/cbZFWibZOjPqvRvoDEb8/3LQID4i0/uHujXg1
/PvCnxDunnB3h3spyhwWdWvhfoj8ZyJtcrh3I/3p8N8Lf1a4IvLzTP1OjPQZ
4b8T7vhI+zv8xSvRRtR/IvIeC5dEeGr4L4R7NNykcNOj3FPhPxnurQhfE3XH
hPsxyu4d7q5IfznS65E2MFX7p4Z/SrjHI+/k8N+OtA/CLVFRv/+EaxXlh6ZK
PzHCJ9BmjMuQSDst3JSoOzj82ZH/Rbg1I//0iM+J8OoRHh7hjyK8INxX4b4O
92ULlf803Gs1pf8Qbu0of06q/DT8GZH3RrhvIv55uLnhXq4pTDs/2ie/TdQ9
P+rMj3CzoP/X8H8Ld2akfd9C8d/dzwLnfe84tM70szg7yp8Vbnr0s160eUmq
fv4X8Z9baFzaRfqVqdp7rqa68HJxpF3E2NY0dpT/Jdy/9qFhvvlgrJasqBz5
J0ebbSLePtwV0cbl4d6PdpaLePNwi4UbnSq8bLikorzlw70Q7uFwj4TbkOee
agxWqGju8DxrrkedmdHu0uG3CLdxlL8+FS3Lux/qtI/0W1K1cVKEB4T7OZ77
mhEvwpXh6m6jEq5VuKr7aek04mOjjeuYA9Fn/0zlqbuKy8LHzZF/E3Moyqz1
n7apv4zpXttptD0uyubhrx5ujYrC0HRqtH9KuF8T9b+0689lztTUZzvXgY8N
K+qPtjuEWy/c+naNtjd3vJ3zV3PeV9HevHDrRHjTip5d23Djg7bbw30ReZs5
jXobuE/66+j2SOvmvunnh6jzfU35W/Jswm0S7o5U4c7hPov8Vd3fXZF+Z7iv
a+pnVdM3n3emJv66uA3m1XeR1in8bSuiu6Wf29YV0QodXV0WnrayT97UcO+E
eztcj4ra2SJcT9MFvb1cn3o72qfte4LGu8MtiP53ME2U6xNu+4rSWkZ+PdV4
7Ol2ydvd/W0Xbg/75A3MxMdu4QZHeFC43+O57+X2oGWzSHswFS0Hu136nBBp
u4TfL9x+4XZ1O/tWlE78yHD7uMx9rPHhfgr693fZ3uEOsA+NHaKvSan67+0x
hu5fo07f8A8Pd6DLwsdB9vc0n1t6XI6oqDx9nwWf4QaFO7aivunzOPu0d0Dw
/GdN/B1jfih3arijwh0d7niXpc9TzBt5J5ku+jzZPnlDg5ch4f6MticGT4+w
1tVEy9HuZ5B96DrD9Wl786j3eKo+b2MPZg+L+LXh/xNtnOA29jWtg90GPN0S
ZfqHPzzciIrCA8KNctsNnvq5/plOg66RLgtPp9s/2fOFecoc7RTtT07V570R
nhCuObJCxIe534v+0/8lbpf2bs9U5gLKRvi88K8Od7HLUm4E+x38xrhtGX7n
TM/w6ejzqXCLRPplHi94utRtEx9TUZvnh7vGPn2NjTYWi3pXRPi6imiFxuvd
NzSOdRrx200X7V3rNqhzg8vS5432oeXuaP+ucIuEG226GNc7I35V+LeGG+ey
5C8RtCwe7vII3xFlxof7N3i7raLy9P1vPOch5ucu0w2Nd9uH9gmmCVruNK2U
Yw+7zXzc47KUe9i0kHcPe1P4D4Z7qKIweUsGXTeFf3+4pSO8VCLaJ7q98eEm
2b8j3LPhHnA7j5kO6H3CtNL/406723WuMa2POk6d5aOf5RLxdAbyD2MS8ef+
Q+N4PxPqP+80eBqZid7J4Z4x7dA0xWMB7S+abvo8thprTLi9w60cfayUiN4H
aCfc4si/7gO54GXzBh//cxptv+T2yLsv6jwd/mvhZnhcoP31itKh7U2n0e4N
UX7F6PfJivYD2mN/+Nh13gj3if3p4SpRdlr4H4SrRbiaiK5Fg4fvw/8h3Lvm
E7rmuD/4eMdtk/dw9PtQuCXDzXbbM+w/Y7o/Mh/Q8WCUezX8meFmVRQmr3lV
fS4wjY2x/8x9LhynmNPPh0uD1lGZaP/adeCN/rtG+pRUtP/otE/DzfW4QPs3
5vvDinj9yOM032kzzf/HbvesaPNM3kf2G7fHePzjtqj3r/1vw43j7BA0fhnh
rSP8Uqr+Fwkev3Ofv5i3z+3+Z/p+dtvkTYq6E8MtHa5ZVW1/5/5n+Hn87TGA
jkei3Ffh/xnur4rCX7vOLPO5WFXjxdi0i3AZrh5uiap4o/8yaP8t/GUirXu0
uU0meltUxSe08Px5D3gHFq+qPeo/GmX/CH853oWqxog6K1Sb6Fq+qjLEH4/y
j4VbNlylqrYZp1pVc5F5sUpV7VEvrYoH+lwl6GwVbskIZ06Dj6rboH7iNqhz
LmcZ9pd4Hmdn4g/eV3Xb0LhSVWMK3as5bcVwLasqv2y4Vvah6bxMY7i+y/3l
Z7KG22IMWpsfaFk96F0tEb0buS34W8d0U25jp0HX2lWNC3mvBt2vhFs16m9g
2qHrAs5Z4ZaIvA2dRrvruk/GbBO3B09rRv024XcJ91TUezLc8uE6kBdurXCb
VcXDmnbwwfPfFB6ct5bToK+92yZvc+dB+xPR7nrhb+W8FT0uPSL9tVQ0dnRZ
xqCT/dae7411Yuuq2mGcu9ln/vbwODJm29mH1+1NE/RuW9W4UA4dBHz3DtfT
ZSl3cSY9xVJB007mAbp6RtqMVHT18rgwTju4beK7eyy7htvDPvzu5z6gpU9V
PEA7+8Q24bpXtW90c3wH9gn3v6fboE5fl4WPfezD9/5uG1p2NF3QfYDToLef
yzI2+9rv6fY28Lgc6LK0MTLc0eGOCXd4uN08VkfYh9ejzCc0XpKpzGHhTnR/
9HOky1LuBNNN3nHmH56Ot7+P++vj8TjabRPv7/YYywH24XuYaaKfnYKGHTPx
MSjcweEOCdcmUXhguMsi/1LWmRjfk9wG4zTYZQ8Nd5p9eBnutuF1etR5I9w6
0d4Ip0HjEJdlnIbah6bTzQ9ywSjzDK93hBsd7vJwZ3u84O9c8wZdl5gmaDnL
Y0e5S51Gn2e6PfI2CJrahTs5wheZV8bgXXQe4daLvIudRrvnuE/6u8ztQfu1
bpc+r7MPjVdWxTPz4gqPC3HmK+/fBuZnmPM+QEfCOpSI16HOu8ptMDZj3Ta0
jM5E84XhrvF4QcfVLntGuDH2ybsiyl/OesX5O/rYKNH4vRfx88O/MdwtHgv4
vs1jyvjdYzpo+2b3Sbmbwl3g+K2uR53bXY9xutN8MgYT3AZ03eU0xulu+/Qx
3vUYg9Mynek4C93revD6uOmA3vbBx/XhPxyuY/CyeapxOsPziDl0v58Tz2dc
VfxC931uj7xHqmrnhnBPuG14esx80t+jrk98ossybpPsk/ek6zF+T9lnPJ62
D3/PelwYg+fsMwYveKwZp2eqmveUe9X8QePzLku5KzOlvxJuZvD9YbhNYzyu
5ryDXItutaqxg9cpbpv4a24PPl63Dx/vhpvs/qebZ8bgTY87YzPDacQ/NE3Q
/obboM5bLst4/M8+4/Ge22YMugZ9XVI9n/edxni87bKM2Tv2oWlT9F7ojMJ9
4LL0/Xu42eE+DTcr2ns5/E+cRnhauDkeJ8byY3R44TrEWH1l3t5y/WkuN898
kveFeWM8vrRP3uceR8bvM7dN/Gu3B9/f2IenT6PPj8P/Jdy35o3x/t7jwhh8
5zTiu8Qz/NzPcL7boM4PLssYLLDPc/i1qvbhfaafCc/8t/+MR2/2nUz5n6Hb
Zo+OcZhrPuDzD48FY7ZajPWy6G7RA1dVjvH41z7jsUhN48VY/u1xodxSNfEG
vc1qKku5JWvik7zFa+KN8ViiJp+85jWNI+O3aE1tE1+6pvbguwu6iXA/RrgS
6X+5f2j92eO8Qk3jwhgsX1Ma8bQmmhYxfz9VVWfFmsoyp1aqyWc8qjW1zRgs
VhNd0F3zuDAeK9dU9s9wLWry/7L7zOOS1FS2mfPnOK+sqV3Go26f8WhV03gx
lkVN40K5tWqiFRpbuizl1qyJZ/JW93OD7zXsr+D3ZxnzvVWMX9dE47q224OP
dezDx4buGxrXrWmsGY+2NfEPT22cRjyv6ZlBa2u3QZ31XJaxX99+Fm4jt113
fBHX39hp8NfOebS9gX1o2gY9a6px2sy8MWfBl8CfwIE291gwBh3tM06d7DOW
W9hnDDrbZwy2tA8fXewzBl3tw/dW9hmPre3Dazf78LqNffjobh8+trXPGO/u
Pmh7u+CpR6ox2KGmtQ/+ergsY9bLaR3C7WgfXneyD6+7mE/4621+6GNXp8Hr
zi5Lud2cRrntw7V333uYLng9wrSS1sc8w+te9uF1b/vw2tc+vO4Za88emfjY
N1xP97OffXjd3z78HWAf/g60D38H2Yf2g+3D6yH24e9Q+/C0p2mH1sM9FvBw
pPkg/zCXJe8op8Hf0fbh7xj7C/mL96ZbuH0ifKJ5gPbjw/Uzf8e6LGNwgtP2
87NinjIv+7sevJ5kPuHvFPMGT6fah6dBphU+TnZZyo0Id5z7H+iylNs2aOye
iJah5g2ehtmHp9P8XBmPwW6b+Ei3B+2n24fX800HZUeZhwHhzjIP0HWm04jv
GHO5V6o+z3Ab1DnbZeH1HPvweoHbhq4hpgu6L/xP2rkuC6/n2Yemi5wPr5eG
G+6xGeAxZnwvNz/QcoV9+LjKdMPHaPNPuSudT97Vzof2sR4L6L3GPEDX9U6D
3mudBo1jXI9y1zmN+mDm4Njg5Te4Hnw8UhOWT/ouqXD8OyK+Zyo7ALD5O2uy
BwATv8y8Qve8KPtRuNtrwvPBzcH9+xpHB/sHywerx1bg2wjfUpOdQWKsHzwe
uwBsBt6IMtVMNgTYHLxoXSe6wTIT9g9mD4YBVoDuHcweLBr7gFUyYfDP14SZ
f2ns+NmabAjAnk83Zg4G3TITxo+dATYCz7neSzVh9Z8b657j8mD44Pdg0mOM
9YPXr5UJy59WE67+o3H2tpmw9jdrwurnm565xrYps2km/PgT9/eNcfrvjbuD
g79aE5YP9r9OJuz/9Yi/VRP2Dna+RiYbghdrTXg/2D12AdgNfG+bggXG8cGZ
wajBg4fbBmGW83533z/bruFv0wFODv4+xhg44Xdrwvv/ivBGmTD1DyK+fiab
gLdrwv+p+5vbAmMHN98gk33AezX1Q5vkNewASPuwJmy/gU+Dc4NXg3PXHKct
sPcGJo8Pdg8mnzje3GnUu8T2CIwFtgPYCtD29cbwl3DZxH1g44BtBHQt7f7B
5jfJZBMwK+j7uCZbgZUrsvvAHgVasAUAywdz/7EmXLm72wBTrrsP8PaGXUAr
5+HAnsHcOZ9wtuPM1sL1wP7n1GQLsKrTKAtuznMFkwd/x14AOwDw7k9r6gve
wPnXcX/UBxdvYweW3d71wfTB5cHkweEbdgHtnPdlTVj7uhX1sZ7bgo4NXQf8
f0PTR95m7qN0uTVdr4PzsAvANgEsHzsFbD7A5sH8wb2xAShcr0FLR6dTDnx4
y0oTNg+GDq4JHg7OubHzG3j89s7DRgAbgi1Mx9auD4YPRr2taezmvC3cXg+P
V1f3jdvhP+2CXe/heB/HwfnB4cHR68beaRN7hI4et4Z9ABj9tzXZL3RyP73c
B3g+GP+uju/lPtb3eHSoNNkE7G4ewN13M927O449DvZKvCsPGp+nj19qwvP7
ug6Y+X6VJlx//0oTTg92vqvz97UDwz7K/RzoOv2cBoZOu+Dp6GL2cRpxbAQO
/s94Hew+aPsYt0vfxzpOe2Dcp7gfcHWwcjB58PkTK8L/j3c7jxvfbtgIHOe2
wPNPM74OTeDjA9zfQPfxR032CodVmjD+gZUm+4CTzMcpju/isejnPga7TgPD
Bu+kP/Dx4e5vpOPUB/cG/8ZG4Bbj62DJ4MZDKk1YPnUWTYQrn1sRhn+W+9oi
E67fLBEP7J8Ne4FR7gOMGvweuugDPBxcHEwerP5K0wR+fpH7BB9v4P+XOO9a
2zIMrTTZClzoPi5zHfoc7Ti2AMOMo3fMZBvxd038MTZg5Z2Nu0N3l0x2A80T
0Xetx5F+wM3Bx8GMwXCfrzRh+eDjixvrHu164NJ3mHbyr3f9u5x3sdNod6zx
/5tNF1g1eDl2AXcaa7/G7Y03b+PcdwPXp12w+UdMI/UnOr5sImz+voow+Qmu
i00Ntjj7mEbS7zF94NKPmsZ73EdzY+U3VZqw/Ikex9vd/63uH3wd+w5sBcDT
b3EaePxV/yl7h/uZZB4ed99g+CONi1MfbPkZlwWjRo57LhXO/1RF+P8TpvV+
l53s/p5zfcZiip8ffbzstuBhqvMmue2ppvd518dmExtMzuYrGT9/3G2B54Jb
Qyu4Nxg3tgD3Gf++0M+eeXGDbQRe8Zg+4XbWTWVPsEIiut9wW9D0tvt43v00
bAHwZ5jX6a7zbKUJkz862jwmlSwN5v+u+f0EnXMiHd2SxtaxDwDbB7P/0DyA
IYPHZYlsCN43HWDYYNavOn+m6SJtjvsHt55tGuc43rBLaNgpfOw+4G+u251i
/Pwd54PNg6FjCwAmP68iesHAwbvB6kcZC6cfMG2w6a0y2QckifiZ7zrQ+q3j
0LLAfUw3vQ3bgh+dB3/fuc5HpoU4mDM4LXjop+6TOs2cBlY6znj+7xVh+48Y
L4ducGPw426Z7AaKRP2BXYNhf+X8P00faWDcjb7pB1pII96wS2jYKfzjPqAJ
rJx2oRHMnDh5YLNgtNtmwv7ribB5sG9sAlomsg9Yuiq7hl/8jLARoB3GGjwf
OwAwcngDWwcrp39wZPpgXvziZwONjA158AbmTh14hRbi33oc/zV/NY/18sZz
27hdcOnVzQ8YO9j34qkw/8I8kwYu3so4PHRjF3C2sfwGxt/SfYNrr+pxWd1x
+FnF5ZZxWfB4cAz056+YnzVNE88fjLuBma/lPPgA6wbzxi5gXdNXdRp1wPzB
9ttWhfOfZ0wdWsHg1nf/YLkbeOxW/Q99Gzmv7vx2ztvYec09HjXX28R58ArG
3d70gi13ME0dHX/N2Hhr80P+Zu4DjLBbtQnX71htwu/BtbE7wD4AvHw9p4F5
r5XIRmHLCG+XyVZgDds8dHe78LOt4zOMmXesNtkB9DDd4OMNnL+n89YwjZua
/x5ui/gOrkN+r0Y8kx3A2omefXu3t0wqe4FdzfeOrsO47OQ447quxwf7gguN
lzdsBXb3eIB79zFvezvewPv7emzIBxfHRuBAt9/d+Xu7b9IPMA9g3PuZhwMc
b9gBNOwC+rmPXpnsD1ozBxNh3QebDvBH8Gzwc/B+MPKGTUDDRgD/MLcHXg02
DWYO3n6I+TzSdeD7KMeh+zj30dP07lttsg84zjwf7Tp9TMvRnit7ur193Cd1
wLrBcMF2sQs4yfzvnMlWoK15o9xAjwtlBrgP8G2w7PUT2RCcalpJG1ZtwvuH
mJ9hjjdsCBo2BYPdB7SOdLvQfrrj4PPLG7eGT/DtM8wH+HsD5z/TeQ0biP4e
rzPcFuN9tuuQd47j4OTg6xd4TPu77ECPzYVu71zXaWcsnbHo4mfW23xc4jEF
GwYXnWS+wcRHe2yucBzewMCv9LiQDxYOVj/WfY1w/hWmlfTrzCs49jXVJluE
a6tNdgANu4Cr3ccmiWwNwLyxO8AO4Ab3iQ4DXQb832Ta4RtMvIH/3+w82gKL
BpM+32VvNM+3ug5jcJvj8Hmn+xhleseYn7uch+3A7a5zmWkhPsTxS6tNdgPU
Oc1pl5hn8GTw7s2NLTMW8Ane/bD7JP9e0wQ2DVa9WSJ7godMN2mPm8/H/Pxu
dtpj1Sbsv2ELMNF9NLD/J6tN2D/xLsZy7zP/4OCTq012AA27gGedN8Y0TvAY
THZb8P286zD2LzgO/r+i8e+rXW+h7UYmW4FpTpviOrQ91fERiXTN6JnhARz7
VfMHJvy6eQb3nu4xeNPxBsb/lsdouusspKkqfPoJ579pukl733yCdb9rvt93
vIH9N2wB3nYf0D3T7YKNzzT90AfmDMbaMRG2/1FVYwHuDf4N5j/LGDx0gCmD
R++aCWtHjmeMPnUdZJE5jsPPF+5jsul9p9pkE/CFx+sz13nNtBAHzwabBaOd
4T6p08C8wXrfcXy+2/7OccYDvPt7jwH535gfcOpfPV7fu87HTgPn7pwI2wfb
BufH/gCMG/x/wX+ezQL3Ac+/u114/sNxcHewXDBZ+AHP/tNjAfbdwPz/dl7D
7uFrj8WfbqthN/CP+QcD/9dlwbTp4y3X+8q8MjbkMWbgwtQhD1qI757JpmGL
RGMATs5YN3BicFb6A5cGn2YswL3BvxkjMHEw8i2NgTMWjBFplGMswcwp17AJ
AFuHTzBtsG34pm3i8AluTjnGkbLUb9jZvOYxAAevmQdw7YY9An7isSjMR8Mm
oPQzyF2HudPSefDcynHwfMJLmQdwRnDxhl3CyuZ5dect4/xVak22AuQxJ5Z2
O/CwpvPgDXx8LfMMDt7a49vGcXgA+27rMSIfHL2bMe2W5r+t68AD6RuZ7w39
/EqnbWieeZ4N24H13Qd0g1G3Nx+bOd7A6buYHzDxDrUm7L9hC9DReQ27h7U9
Lh3cVsM+oFOtyT5gi1oT9t/Vc2Itt92wA9iq1mRD0LnWZEOwZa3JPmDrWpN9
QLdak33ANuYZnBzcHFuAHh4L+AQr72k+d3AcWns53rAJ6FVrsgnY0bzu7Dj8
7OI4/OzqOLTu5ji09nYc2nd3HJ73cLyBxx9ofsDK96w12QHs5bHY03UaNgHk
YQvQ1zz2yWQfsHXSZBOwb60J+z+g1mQfsJ/5J79frclWYP9aky1Cn1qTfcBB
dmDNJ9Wa7AMOMW+HOQ5vhzsOb0c4Dt1HOg4fRznesA84qtZkH3C0eTvW8W7G
3vuaVvD040z7CY7Dz4mOw0N/xxs2DQd7DKB9gOOnmJ8DnNa/1mQrcIr5Geg4
/AxyHB7A0AfXmuwAhpqfIc473PmDzNtQ5zVsVniG2BQMM4/wAOY8wnSDp59u
mkY5Du3g5mfWmuwJRro/8O4LzMeZrjPYaefXmjD+c03T+Y437AYadgRnuw9o
vcjtYndwkXkgHwz+atMKXn6pacEmoIH5j3Ye/YDxg9UPd9lLak12A5eb1isd
h5Zr3MepprdhE3Ct8+DvKtc5y7RcZX6uczn4vt59H2da6f/LGPOZvB/hTgvX
K9F9/yHh75gIu++RyIYAnu9Elx7+MyHX3e3vAzwb4XsjvFMiu4F7En1fgG8L
YENAGt8EOCTexYPDtYjxOyj8OYnsA9CFHoUslejsilyODH5cpB2LfBXpD4Cb
JbJduC/8nRPZH7SwzQLfLsAWgTS+XcBzusE8D0tk0wAtK2f6DgFlD0VuSfWN
AuRU2sZ2YfdUdeiDth5yeerd5zD83O8290sl7+4KffaxFYNu6J8SZQ6Pvn5K
9T0BvkHwpPua7Xvy2Bukmb5hgB57UCq7BvTafL8AuwnsJR6ONndLZN8wMpGt
w0zbLZAGpv9IpPdO1C7tPeE2V830XQT6fDTy90iabAXwsQWYFGm7J7I/GJbK
vgCbBzBIsEjwT9qY6nawGcAmAawcewbsKOba9oA2sE04I5X9AnYYB6SiG/pe
qcnWgbIjUtlTYJewh/NIB0MGHwUb5dsQ2G5g18K3D2aY9gtS2R1gA5GlslHA
PuHXVHfrwcafzmS3gD1Cngq/B7t/PPraM1HepalsE7AVeCYTvg/2jg0ANgnY
DFyTCv/HduHnVN8zAD+9IZVNB/YEZSqMHHwcvB0sHBz86ehn70TY+fmJsHxw
+MmJ7sxT9tZUmD14/bmpbEmwHaEcuD94+3OZ2gC3vxB7sUR9tM40LozJ76nu
2YN7g/+D/YP7XxBl+yaKPxl+n0R8Xhx+v0RjvU4qXApM6pJEODTP/4VM9gzg
yc9F+r6J4qMTYcbgunxP4AK3/0yi+/Y8w0sjvF8iPP9+zg014dx/prr7Dl76
bKJ7/mDhOMqCZz8f6fsnwl8fivK/1YRVv5QJ9wQzXD0VRgs+e3mUPTBpuvuN
D/47NVMbC+91R/ifVHe3Hw3/L5elHjgkmPETqbBTsFt4AxNfiFdH3UUz3Vm+
Dnw10/3tF9BnGYs9Cj08+vqIr5rKFgQ7kGdSYZhgtC+x3hn/AzME/wP7eznR
vVkwv6mJ7hVzp/gIY1DgUleHf2gibPOacIcnTfgheBtY24uJ7vrS9rWJ6pM3
LVOfYHE3RnipTHdWrw93TCI8av1U8Zr7XNn9ton06xy/HpuXTHewSTsqEf4G
rdAF3kod0sDRyG+RCJ9r4bYJr5UKwwa/Jk7/YGHTwj86Eb71aiYffOmqVDZH
2BhBLzgS+NnRjHeme6lTU+E24FWvhn9cIrzk5VRYCpjHTVF2uUx3RG8Md0Ii
3f/rmcqCJ4BLkAYW8Fqiu47cczwmyqyQ6Q4gcTAM8IuNU2Ez4DKvJ7pnSBu0
je4cHfT/Uuk+0RG/mUnHjp7v9VS6bXT0m6XSv6N7Hxf+gER6wenhTkxUB90p
+mF0nG+m0hmj714x030j9Gc3hH98Ivo6pNKlokd9M/z+ifSq72Ty0Ue+Ev6x
icaEu0z0iR7yjkQyAnv9W4nu/KCj/B/lEum5Vsp0XwQdyU3US6RrxJ6e8zBn
4fcylUVv9m74byfSK3CORrfAWXluqvM3uphjM+le0EN0TqVTQ592a/inJGr3
nUS2+/TzfiL7VOTj2+A10fl1XqpzAGee9xLZqXMWhQdoPMdnU8pyPsUGFzkb
Gft2xiZR/JtU8hCyEDpAdJ7o6kjbLpHMQd/Issix48MflCiOLLVDIrkI20jk
qxda6FnyTMHOkEGQc173fs5ej60j6z17B/sAMg6yCbIH6yzrOXsHchYy2IuW
KdhjF8oGNa3z7GPsyezv7NXsM3sl2h+QV5BbkIPYS9hTWLdZy1jTsDnhPT8k
0fcWWEdZk/t6nWZtx0Zqg1SYNHg0ewN7RCevbaxRE7yfs9ewxh+Sar3mWx2s
GaxprFfsx+zLC20SWb8TfR+DdZqyjXWd9Zq1GvkFuQGZgbWNdfUmr4Wse094
XWG9YK3g/WZNAEtt7znM82SNYc2Z5nWLNYs1Kfd7wV3yVn6neK/b+D062HP8
FM+rdn5nG/OLd2Gs1xLWAtYBZLKJlme6eq628nMb6WeHfI1cfqPnzmDPn9mJ
ZHXC3T3HODuxjh+Z6PsD3TxvmY/I40M8B5lH53su8cxH+Lkz74Z77jGPhnou
MdeGeb6tl2rdZv1GZkH+mOc9HZu2nSp6PjzTPz13rvT8YVzHemyZO6M9f2iP
vYbnw/6PrMCcYq5d5fnGfsgexvNkP7za84V9iL2HZ8UcucLzhHWatY9n1TPR
uYUzC2sY5xbWMdYM1hGeG+sZaxbPijWS9ZFny71O1l+eJ2cIzjm8Z6zr7Bk8
T9YS1pqufib3+Lmw97I3M/fvSrSG0i92/qwpPB/WKtaI7p4vb3nOMH/HeA5z
5uDMc5flbuT75yw7I6/zTiNvIl+yTnAm4JzwtNcG5EvWB84BnE8mWnbmDMB7
87FlQdYJbIwfSyTTI58+lUjuxEZ6YiL5nrUB2W5D2yGwv5Z+J173e8F+jjzE
+oFchgzHmgGmOSPRvoVMhBzJOgFWwBnvQa8NyIKsD6wHyDGsCeyH7H+sl6yd
ExKtn6w3yAq8u8ityFWsAaw3yFKsOdgVP5FIjmcPYd/ivf8tkd1p64reXfYG
3l/euw/9vHiH2Fd4j3i+vHu8j/MtN7OesYexl7GHLUhkJz+V82aq8syHTxOd
CTkPct6lzPPYYPPcEp1/Cc8xX9gHcTYmj3Mztvp8N+/4VGfjuZ5TnOGZ16R/
kcie/3u32Wjn80S2RvQ5z7R97TDpnFPnmzb0AZ8kOueT9q3TKfuV6zI233h8
+AbaL4nOU3PNI2Wo953r/pTI1vTPFvpWHnHOaHyXjGfAWeljjx11/0hkK7tN
RXz8YF7oBzv2lSo62/DssP/ljEc6NsJFqjZ5ppzN6BfbbM4YtIm96ppR5p8I
n1PRt4kII39+kMl2FNvMvxKFD61orn1vGvimFvQhz88xbTy7VVKlQ/NqqepT
t5lt4e6N8M6pxoVvJ36UycYSmzu+K0V5zi/Q8rdp4yzLGZX98NNM7WDLtnaq
dmmzHfIzZ9eKvpFCmP13eiZ7G+xT5may0cJ2ie9ULNmww7FNzlLsU6nS86r8
JRz+KlMY25DvUtnxUJfveFAfWXdp22B0RibMFMYeARkUbB3s9/tUthrYaSxn
m4Rdqiq7jOty13ilVDIe34KgXWRgZFzKg+1vmqo+dbmHvkIqmba5aYOXlYxd
PljVNweWc7+UhZ5TqhqnRTxuyKyUB6+DlvamB51VJdXzYs6iX2DeHpRqnjHH
0D+hh+LdPDjVPGAOMFfRNfBeIB+1SiUjsU+29F7ZymHSG3nYhDN/0SPwXjCn
OEN295zkrMs8gdcNzS9zhnPUuT4/tk61ZzJHOM9zlocP6GRPR25aI9VZF/tG
znXspcg7bVPt7zzbjf18kTtYy1jHWOM3SbUHIg+sb5mA8dzAc4/ntpmfHXIP
2Dm4OWO1h2nolOqOPfn4W4R7ADkq/K1SYe2buwzp3O/emrous7nTedadPWfA
xLu6DPlbup2tnE4YWayT+0XeAkMCPwIT4Z7kdhHu6TAYEnJZ91Rl8bdxmO9Z
NfPYdnP6JjXJYeiI0Q9vmypvE/ezrdvE7+kwNp9dTDPnlB6mYXuXp+7Gpg+8
5n7zCe4PjTu4PGcT+r3Y6/YunpP4uzqMDMFdLfSayIw7paIXf0eHd0tV5w7L
Hb1TyYA8N+6JNXSftINMuJfTebb4fVxmvJ81Yc4B6JI4C1Cvr2lgbWePY/1E
rtk/lfyLnLJvKvmUd5azK+849fZx3V6mGX77uc37LdccmOo8wL7H/kc/7Ln0
1dgHj3KY8TvUYzjL6ezL4MTgheCHfAuW78C+H+mblSGXFdLPcn9kv0x3SNBl
7R/hnSuy3yaMDTfnF3REyMD42PETZu050/ax7F3c0WJfQ7fI3STuJZE21um/
u6+N0Oek0kUuVdF5/wDsEau639Qv0x0n7BMOzGSjwN07vreLDhmdN2Hu6nFm
p8xLVdnt0A62O+hO941wVpFecR90fy10N4ow96N+dl+LVnTniPLcO2Ks0Hej
60b/Cg+5eUJPuoJ1ONwTW6QifSvh33w/i2+80iZplEPPg+MeGvfESLs6lQ6I
fvlGKnTS/00OX+26tA+N0Dra/UPHihWN3xiPIWUud7+z3S66VsrfmEq3e6Pr
U5c8eF3d/TJe4/xMeDboiJE1aRO98W3WN55oPijHcyYPurinxrhwh437azyj
Q/28WLcPMW6ym+0T0HXg7+4w+hLi6EwY/70zzVd0Lru5DLoP8FHwNnQhYKON
NMLoPPo6Thh7Tuwtd67qzuZeme5tcr8G/Sm6U+Qk7s5wf2VKJh1x424S/m6W
uQY5jTKEu3tfQ5Yinzs4yEDsa386TtsvZgof5jA6XPrjfsqR1sH291iB44Dv
QOcrLTQW8I5dyk+ek+8bB+kb7hNjLozV/1pozUTOvs37OeGXrKsBrwKrIu0Q
l0H2Ix2ZkLuitMl9UWwdsW9Ef8a49vF4ovMjHb0fOrUdXQZ7T+w+D6rKZgjb
Ieyo8LElmlWVrekOLsMz2d7PBX0hcXSG2C/t4vIHun3sLdELUhfdIP3v7H55
DoP9LNBts2ah38axbnF3CQyCu6zftpBPHDwCmZr7Y8jzXzqPu66jUuE984z7
nO7w6U7/0ljPyLQJ7yEP/Iv2LnablKUtcCNwHe5wLjDWc2EqvAc6uH/LHVqw
G8r80UL3W+ljjstT5qcWov28VJjKSJf5rIXau8BlzneYPs8zv/AOzgN9nCc+
ch+zvB7yXWzWRtbFsxxmH/8q1XvGPsXefJH38IV7fE35hNl3ODdiU4X+E4dt
FfZE2ODxLR7kWHSgrOXYah2XSTdKOfSlX6RaA6ChtdfnL5w3y+VpHxu2h1Ph
KHtXhNtR9lfjeNBPGvmUA2vhXX/Ea9dUzzNs5OBpfirdJ21/5vbp83P3+7lp
4F1kP2SOsT/yjvLe8p7y/qVer1j/wMDAv25zOK3IJ47OElyL+6Kc//D5rjRy
OHsx331mf/zaezN4JXvmnU4nzD7Kfs3Z8XbXpRxp3A8Fj+KuJudFfL7RvI33
9PtMP7yw308wjbeYTuR3dGFgWw84jJyPT7yBe3HfkruWjPODfhYP+rns5TXz
bvfLOA3wWDHPL0uFUzLfibN/Mp4re31mnWMPeN9jS5j1jbM5egPO2V9YX9BI
I4y8d6ifC/sO9XkmYNDEaRssmvZOdZuXmQbeO8oNdb/44Me8K2DZ3NH6sIXW
yFW9TpI2yO3zLg73+4g+lDz0o2DJlP3Cayzf1v/E7ZzmMDopwpSlT/r+uIXO
Suwp7CcvZ8ILG3cO8bkbxz1+7vOzRoF1c6f+I68D3OX/yWsbd/BZB1iPCLOO
4a/j9HX93n3n94kwOCw+eW+4be7twyPzhe8AMGdYB6GD9QosE/mQ+5jIN9yv
b8g+hJFVuEPPXXpkG9I2cjp307mjjnyC/EEcGYP1Dl7mex3lnj7PCzloY5dn
DV7T48DaShnWQOQe6EQ24c4Wd7e+qGhd4LvezFXOkNzfRA/PnU3uaYIBcp+X
ModUNO/55jhzn3u4lD+tovuq3FE9uyK8sLPrkt/RZcBLaRPMFFo29biR1sXl
wfS4J/WL3yP64p0CG4TuhffrUt3n+rWiu2xdzQs4IelghfjdXIb2uH8Fvge2
t43D9EH4Z/vdnX6W6ee+KuPd1vOHd5Vnxnv6fh77dV3z4ZHwJ9Z1Vlkz/FmF
xvLdKLNtXTYQO4S/fV3/fNgt/O9y6R2mh791XbYY24Tfra5/X7wd6d1dd0z4
0+s6H20cfrNSGOS1ER5VSBd1WYRfr+uMeWn4o+s6x94c/k112cJsE2U3qqvu
beFfUOjMd0eELy109rorwnfXdWa7Mvz+hc6v10f4vEJnyhsjPK6u8+TV4V9T
1/mNuba+5+T6kbag0HPbPMKd6pJ/9w5/mUJ6tUMifGhdOo6NIm29usr3Cf/f
XPqXAyO8diE92f7kF9L5caZo53cHee9Yr3v7RZnV68KXNo02jq8LKzoq/KPr
0okcS1pdOo+20d46dWHjU6N8l7psbTqG/1Au+XCrCHet6/8kW4bfua5/oTwR
+VvUZU+0e/h71qUDOiL8w+vSx2wSZQ6rC7s6IfyNC+n59ojwE3XtKbw3W/jd
wU6BOLYKrKOre53hexToZ9FBPZspvrLPm4TRl6I/5XsLfM/g+Uz2JcTRX1GX
spMz2dA0vnOBz3c4kANPcBpt8e0LvvEADg8ez51Q6lIGvRn+iQ5z/uRcij0U
9k2E2Wewt+KbMNhZ4fONGPYd7rhxB22LquYiYXA0+MJeh77R0dH+j87fzuXh
i+9KoE+jn8T9YqOBrQb3lLHp4EzBnfdXMtlJcM8ZXexw7xvo5dBZ/2o9LPnc
CUYvy73op12XMHoh/DMcRldEmLKvZbJp4H4sexPto7vj3jT0YDeCTm+E++fs
iByGDIashTyH7MedRGwRsEPgHi5jjv0DtgmktzWGTvmPLFcSR5ZkPE71mMAP
ceYCePuxLg9dI0wb+3/Fz4Lwyn5G6AvQQaDr5VvrS3g8sSvhDjN438JvNme6
0wlvlAGj5Bv7i3rMP8l015776JzrSAf741v66E2G+hkt4nQwWew3wHCxQ+EO
PHgZ37Imnbu9fLt7Gc9DvpEOTdzvRqZADpnt8+BqmdZSynIvGJwXLHUp0499
BndcuS/I+C7jMl+6PPdrsU2BX+400/+ypu2zTPfKuZONzQ10cm9+CaczDsgs
fMsIuQW9EmHkIvxVnI6MnGVaZ5DLiCMjkUYYeYzzATod9NktMj0j5EZ84qw5
fAOJbyEhj012vCFz1Z3Ot5f4BhM2d8wleMc+ARuAxTzO/CeCMN9GWNVzro31
6JxbOLMwrowvcho2j7SL3SOOb1SBO/Pt6xU8V99x+rv2C4e7xHo4pC7sHD0V
37dF37XwXk6q+fxGpvvD6Ku5nwvOURjLIAyGAUZAGTARHHeN666L3Q/xGZnq
U5ey57pN9NvgK+jt+I8WtjvcI0VPThnafjvT/cwGxgH2AG4BxsG9UzARfLAN
dOO0c5HDYCTcE+Q+HOVou7exFcrTBm3RPjgIjnug2MzSL7jLJe7/sgYNmeyc
eBfgH77AceARfIg7zI1/kJzgd/ZGvyPUG+e62Lld63cQXQr/0OJbXDxr7oOB
m3DPETzmVOMshMFa3s9k93Ol35Vxfnegg/65i3yD++Wdw7/BNIwz/bzrtEUf
jNO7meyWGC/s0MZ6Ho51nHnKmnGdaV7M6ZS51unoZWnnctO8uPvlfYQf6OXO
1oeZcEG+w/JFpu8FzLOczvdTkNVxfEeFb5PMCn9mpjjh8abh40yYH98NgTbW
NdpgHWDdpP/7HWb9HO8y1OUZ8S0YvtHyeaY1he9BsFbSHt/rYI+4zc9zjtui
HcJgh3zzgnHgvW3+n/5Yl3Dk820Jvm3CusyaTJ+0yb6DfQD7LPIDa/Bd7p/x
udVloI9x4hswX2fCDrlbzjxkXWZNZI3kexYfmpeH/KzxH3Z4KYcpy9rK9xn4
JsG8TGvuo34Ok/wslnF4abuJrsfzAvukPms3tHBfmX2INvh+AG0+5nnOOvek
yz5mmkmHVsZ7pvmiDOsV/lMOr+AwbYDXIi8h5yArEcb2GH+y05d1v9Aywc+F
+cn7wjsFnoV/tcPIa8g6yDnYeSCnrWvZjTD2wOzhyDqkYW+BvhTdKTYW6GbR
9aGXJYwdL/4Upw9yeKCf54ee89h2sDayBj7n9umXtl90+8hKyD33WSYizl7H
OZtz93mWhShDfsOmE6wQDAR5CFkIexHKI28Qpwz76qsuQ3n0v/SNHS/rNbQh
XwwxPeTz7rLmPOw1hrWu9L7A2tdII1x4rWU9Z59nHZ/udGxNSGd9xn/LYdZi
1lvWWMaI9QF9Nesv6azf0PWGx421irXmVD/T901jw/7yVK/9hAd6LaU8adip
vOc58J7rEqaft00DOg5o4B38wM+O8DmmgXG61OWhke8Zsoajq2G8X/aYD3d4
mOcm7wbvyUKZKGv6Xgrv1SNOm+f0Rx3nvWNtYY3iXUZ+Zd270mskayPrBGsS
axNr1Fy3Oc/rGeWv8ntPHhjZ/S7POgXmy3vB/sM+BD8fWe80xnxx1uBd4/1j
vWJvuMJnFNaxFpbNPjed7OtzTcNDTn/QjnKskdgVTfM8hw54QOaH3o/N4yUt
Y56ErHIY59YIjyxku9cvwqML2dmNirP40EK2ac2j7B+lsMe+UeacQvZ3rOOM
Fev/ZdQNd7PHb5bTH4q6dxSy6Rzv9NvNH2sFa/WBUe/6QrakfPMJOfsWr+GE
b/aaD/2MPeeTT/1cWJdmZ031Zrs86zrrYFuvqcTZz5Exvsqa1kbKPOF6E1wX
Gf5uPxP6vMvjtpNxDr6nAfaETTNpYJKcL95zGnlgH9h4v5hKf9PJdfj2yNup
bKwPcnuEwUPw33I69aiP/od06oDPkDbF6eipuAPAmRo9F/osvk3HfQHC6LUe
SxUnjI6cf8Id6rKkH+zylEO38KTbRK91vPvgO3Skkcc5nvDjLsN5FKyL8eE7
FfxPAtsV7LuJc+bC5hp5G5n/K6+bfMeIsyH/qsGGh7WTdZb1E/3QO7l0RH+h
QypkB3xUzJOHCtnd/hPpLxayH1wk0qcVsvvjvM05nO+oII+9Y3qwXSd9C+cT
X/gPmUTfH2nY7xDGbgd/usPY5E9LpcNDR0ccHRs+cXRxnGXhh3k1zWVIR2dH
mc8t375ifj8I+k8vZK/H+sMYnuN3nHMyNj/o7tHho+f/y2F0++ADf6TCGUgj
D0wAvBMZCzmZd5D3k3UMbPmXVBjRb6mw4Mzy2N8uP87p4ODgvdQBS8KOEXwR
u1zwB/oG15idyi4EmxDwec44YPSkkQdO2MVlwGQWnoFcBkwGbAa93x9uE+xj
Q5+dsFcHt6RfsEvogm6wesbpaY8VeCo4NPbAnGWw32Kv4X1Ab8s3Bqf4PeI5
cLeF9LMdfjaV7hZ9BnoN1pOF/35LZbfGc3jBz+Jdt8W3xdBhkMc6TBvPuE1o
+cH0THY6Olf4YW3g+xnYNVDuDZ8xKY+ehzMgtmvs6b94/MH6Ocuwf2Bjz35I
nL2DNYex4owJzkcZ9hdsGn5yefbcR/y+z4z5dkah5/l+hIcXsslcMcK/lrKX
3Dn8XcKdF+Hf0Gvmsr2dF/7nucb/jVz2JegANo/3rl767kGE789lx7101F2i
LnvSD8P/KRM2/WDkn1/KVrFn+HNy2b0+HP6yddnC/Bz+Sk5/KsrMz3Vna9to
/xuH50SZvzPZEaOHfttrxd8RznLZBf8S/ve53pFmUbfMZYPcI8ILctmG7xHt
7xnuokRrz1lef76K/N1KYXnzos1Fc9kXrxZpq5eyOy8jfbm68KmnIv/JXP+X
vqxUnPBFhXSp6DSeDf+ZXP+vvqpUnPC6EW5Tyq59tvcw9rLm3o/Qw+BI43uE
10TZKbn+HX1xhB/P9c/qmyL8aq7/VJP2mNN/ivSfw30AhhC8353Ldnhi+MvX
hbNtFem357KnbRVlVyllT0d7r7hN+nzB/Y4ppFNGzzM2yr6U6//V+C863CPa
XiyXDfjmUeYtj+Gb4XcohWUNjn4/LmSDj257+UJ70MBI/7CQvfywCM8rZG8+
NMJzC9ndvxf+UoVwnh3RT9elW/1fpC1eCM85Ocq/U8iWv3P4J9Vlj3hcpD9V
6M5Jywj/Wcg2vBLhLwrZdDeP8KuFbL2fC5pnR92Tou4k3gP0PBFePMq8Uch2
skf4w+uyy1w30pctZS9fjfBXhWy9LwabqMvmr22kL1/K1u/ryG9dSO+4S+S3
qku33T/KvF7INu3ECE8tdDfi28hfOpct/Fa8uw63jzJpKTvxH5ifuexzZ4c/
K9f6f28hjAd85x/kxrr0abcUwmzQMS7Ce1OXTu+saPOfQvd/BkRau7r0ScPA
ZOrS/ZweZX4qdP9kQPhX1WWzNiLSvyt0r2J4hOcXuvtxZuRvVpcOhr0DfSB6
wfOizJKl7qv0i7Ln1GVzOSrSfyt0H+ag8C+py87yvPA71CVrXxBlVix1T+Zk
xriQvfB3yNSRd3iEB0f6aXXZhj5bF+4C5rJO8Ds81zr5btSbUkpeegsbulI4
3VN1YTzgO+tF2ZG59qDXI/8b87VRpI3KvXfUjfFE+RaRdmouG7mno+ykUpjm
zAi/WEqOOiXye0X4nGjn4Uh/oBTe9Gr4n3vOrxZlhuXC3B+K9IdL3RmYyvvt
9+UE8iN+JthIpA0tZePRJ8bg5EJ3O4aEP6yUXcRekT6w0D2P0ZF2ebj7I/wd
88jlh0f491L3x2pgVXXZ1p8f+bfWZU95buSP8DnikvDH12UHuWzQc2Ium5ks
0vK6bO7PjTJj67L7/C2e0WG59MBnRnqlLjv+OyN8VynMtz+YY4TPQo8b4QG5
9sf1wbn87qTBy8a57ljsGOE1Ct1xOTjaa1PI3hhMrHNL4WLgcusbm6uyDpWS
bw8M/6BS94L2Dr9vuMvQqUe9tXLdJd4+wn/lug+0IdhXId3gYpG+Sq47yUuw
fpRai5aM9NVz3SlpHunNCslsk8J/sBTed1T4R5e6g3R4+EeUumPzGOt8qbsu
RbQxOJdNyLNR99FSWPPASNspwufy3CO8XYTPjnBv8nPJz3sGDccWug+0R4SP
KnTH6NAoc1ipu0w5c62UXFSPcFoI61iXd6ql78VG2jT2oQj3irRWhe48rR5+
y0K6zZUjff1c92yOCX/LKH9GhI8GW4zw6RG+PMqOKYXXgPF+UwrnfRVZoJRs
ybv+mt/3yeE/XdedvDuZ/3XdL3ol/HPr0ue/HP5npeyuWT+meQ15KfxRdZ0F
lmMutNS9n6wQrdA5vtB5lbPqhrnWbtbtqeDFddmxvxj+0Lps7zfItWewX9Ra
6v3n3X8w8h+o61sCYKHPlsJDZ+Ta/xZ+syDSZ3kf+TmTfIZsdmlLrVmsV+9G
2nvhjky1fyKLsIe+nksOQwZ7LZc8hCz0JmtarnP9pAj3quu9ezz86YVs/zmL
dyzF42O0V+iuADj896Vkcva6T7zfPRr+znWtXesWesd4v3ohSxay3due976Q
rd/10cYN4R6K8L/Bx5G5sJVxkX9bqT3lhgjfUmrfYZ1bPtdad2WkX1dKHv6T
MciFGV0b6eNK4Sy3hz++1F2vuyP9nlL2LUtE2WNz2bfwPq2Y652aEOF7S90Z
Oy7SukZ4VIRvi7p3lMKg74/wfaVsIXqy1+S6O/VDLtkRuTHPdebkvDk3l3yM
bLxkoXWBNQF5FvkV2bVLpNdb6v5Z51xyBjJGz0hfpaXuirWPcN5S98P2j/4P
KHU/kP2cPZ49nXeXMzDv79e5ZFzk23qucy9n3o9y7ffs9a1yyS7ILYsUWndY
c1bNJa8gq/yZa51ijbovl4yOfF7hXSiEO6xQyOZg4XcHoszKddmcHxrhpeq6
M9WPfoPmyRH+knW61B2zFuF/Ucq+bl/WvFJ3G3eM8Jhc7+mW4V+U6yz8Ds82
3BtRd6nwPyll/7l95F+Z64xzbfiDIv1mZK0IX57rXf456Hyr1Fm7U6RdkOs9
/TfSPyh13l8s/I9K6VV2ifxrcp1Dx4Y/JNJviTZPKxUnPJI9PRNfIyK8wDwy
X5rnmjPsS4vn2pvYY0vvs3+H/0+p+2lnMjcz8X5BhH/JdHesIL2UzW0O33XZ
9/eO9q7LhWufE+m35rqXeXaEb8p1l46z1HmlntdtkbZCXXf9eA+WyvUudA3/
0lxr1EyeQ6k7jRuGf10hnJPzSutS5xTOJeuVOo+0ZQ4WsnFA3t+glMy/WYTP
zXUWPiL8l3OdMTkftC91Ruhcaq1nnee9v7nQu49ub+NS+j3OBxuVOiNsEv6N
hTDeTqX2BvYF3uMJhd5lzgq3F1ozF2HNKKVbY224utD60KXUu8173aPU/sfe
h4y/fSk5H/niwkIyBmejtUudj7pF+LJcep4dSslhyGDIF59YxuheSv5A9uhW
SsZCvtq11JmZ8zJ6qa1L6abasZcWshnpU+qcyRkTGfBRr6XIRJO8Pu9Yav9m
72YdWibXWsR6iSzOmsl6ibzOmrlTvLtdC90h7sTZpZRuivVmi1xrzloR7p7r
PuvOUebkUvrDDsjppXSSA+uSlZGTB4XfrdCdKdb1/qXWdtaqrXKtV6zxJ5Za
5w+OcO+Weo+2jvxVW+pdG8BeV6jfbSJ9jZZ6XmdE+yPquhuHrRb2XtjI7Mw6
UNd+PTjqHl7oe5asix1yrY2bRdomhewaVgp/2UK6rqVZo0qdAdnPW+fa03eL
8N6F7kyfEvn7Fvr+63qR3itXeM9I26Wl1paNwt8tV7/tIrxTrju4s9knC92x
PoS+Cuky+1C3kI5z5yjf22VaR3i7XPezOW9NLHTmmlKXjRT2UT9wziqlv92n
lHyJbAkfnGnhBTl0diFZlHfuhbreO9Ytxp0xR67krItsydnlybrOL5xLnqnr
bIIc91khWe6KUvI9sv2NpfZp9mjOWyeVOnMNLLXOssaexZpQCGteeG4rdcbh
fPNcXXIOc2ppz6vzIn3TQrg5c2dxzx/OhceUOhsuPMOVOscxB38pNA9Zs6da
vrokwt0L2WmwP5xa1x7BGfSEUufQNeqyR8QW8fwos3khOxbWvBctm7E/vGR5
jz2E582z5l35o9D7wl70iuVG1oDT61oHmOOLep5zpjy11LkSWeyWXPLY49HG
I6XsWn/IpFNDnzao0JmK8xTnIfAVzkSXFcJXwFbOLoSjgKFwxuJsxjmrb6G5
y7w9rpC8jqy+f6H5x9x7IJeuDT0bsvmnls93LTQvmZPMWeYlc3KrQusFa8Xf
uc4tnFnWLHRG4nz0ey65B5mH9ZX3lnf2x1z6MnRlvH/f+x1k/m6eaw6jn0M3
h17u6ELnCs4UqxQ6G3AueLnUmYHzwj259FDooPbOpUNEfzg+lx4KHdRm4Z/A
XIpx7hjhTuG+Rj9dSBfA/Pm7kG6C+fBjIR0Ec4yzOLoG5mq/eCb71nWPlDZO
K9QO55g2dZ1lOAu2rus8yDkSXQxnyQMKrQWsA6xJrBGsDzvk0t2gt9mt0DvP
+94zl94Hnc+mLcUD9O+RSy+DToZ1iDWI9ecV1uBC30+6L/q/v667hcgsrKes
pcjj++SSyX/MJIchg6HXfLmQbvNf9oi67vCjq1g7l74Cfe0zhXS21cg/q9B9
eubsyrnmLWfHJNf5EZ1ENZdeYkEmfAJsAl1Im1z6EM6+z5WSdf/kHa/rnuJi
ddEHbayLy5Sah83qklGQTzgTTy4lc/7Ke1foDsRi4b9Z6H4P56Q1c52VOB/P
KHRGBv95spQMzNr/vtd/dCdtc+lPkE8XtYyKzIXcidz1SykdKPpPzpd9cp0x
ke+QX5HrkE/PsIyKrHe65b33SsmmyKXz6T/XXRhk3hEu8xXrYqFv/KCnQUeJ
rmZC0HJPXd/e2yvSlyuFb7DPzC01l94Of4tC321CPt02l4yK7Lx7Lvn5UGTy
UnZknIl3zXUu5ozL3sm+yb60Uqn1AVm4Yy55mL3u01Lz7ctCulT0qG8iD5b6
lhJ6+ntz6eo/KqSTRR/7dl1nUc6hA1pKF8a8Ym9HtmB/Zz/frtCePqWQjhL9
JDjw/ExYMPbL3N/Ahvm1QjpN9JmXtxRmTJm3C+lq0dOe0lI6OOYbOi10wei1
ONeCW3O2fbKQDhe57sFCuCBy1xKldIjsZSuU0gmybo8thDEjf35bSC+JTvL/
/UKCsg==
          "]], PolygonBox[CompressedData["
1:eJwtmnmgTlUXxt9QIaH3uud9zz7nipRMZQoZkyFDhUiGBlRSKX2lJOpLyFBS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          "]]}]}, {}, {}, {}, {}, {}, {}, {}}], {}},
   AspectRatio->1,
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{-3.958333333333343, 4.895833333333345},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(2\\)]\\)\"", 
       TraditionalForm], None}, {
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(1\\)]\\)\"", 
       TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
     "AxesInFront" -> True},
   PlotRange->{{-6., -4.}, {5., 10.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  Short[#, 100]& ]], "Output",
 CellChangeTimes->{
  3.8738454107454805`*^9, 3.8738456483792973`*^9, 3.8738468078248434`*^9, {
   3.8796537716187487`*^9, 3.8796537963461747`*^9}, 3.879659323679855*^9, 
   3.8796594154079504`*^9, 3.879659734120147*^9, 3.879660609920594*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"03730984-6499-4c07-8dd9-18ff5a6274f1"],

Cell[BoxData["6.3528632`8.254514497009295"], "Output",
 CellChangeTimes->{
  3.8738454107454805`*^9, 3.8738456483792973`*^9, 3.8738468078248434`*^9, {
   3.8796537716187487`*^9, 3.8796537963461747`*^9}, 3.879659323679855*^9, 
   3.8796594154079504`*^9, 3.879659734120147*^9, 3.879660609937908*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"53bb3bc4-d6f6-40da-8621-6e4526c93368"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"time", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PSList", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "1", "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", "2", "]"}]}], "}"}], ",", 
          RowBox[{"numPSwithEC", "[", 
           RowBox[{
            RowBox[{"f", "[", "r", "]"}], ",", 
            RowBox[{"{", "}"}], ",", "10", ",", 
            RowBox[{"{", 
             RowBox[{"fD", "[", "r", "]"}], "}"}], ",", 
            RowBox[{"\"\<variable\>\"", "->", "\"\<r\>\""}], ",", 
            RowBox[{"\"\<dVdr\>\"", "->", 
             RowBox[{"VeffD", "[", "r", "]"}]}], ",", 
            RowBox[{"\"\<VrOptions\>\"", "->", 
             RowBox[{"MaxStepSize", "\[Rule]", "0.05"}]}], ",", 
            RowBox[{"\"\<VrMethod\>\"", "->", "\"\<NDSolve\>\""}], ",", 
            RowBox[{"\"\<coordinate\>\"", "->", "True"}], ",", 
            RowBox[{"\"\<rhMethod\>\"", "->", "\"\<NDSolve\>\""}], ",", 
            RowBox[{"\"\<rhOptions\>\"", "->", 
             RowBox[{"MaxStepSize", "\[Rule]", "0.05"}]}], ",", 
            RowBox[{"\"\<rmin\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "6"}]]}], ",", 
            RowBox[{"\"\<EC error\>\"", "->", 
             RowBox[{"-", 
              SuperscriptBox["10", 
               RowBox[{"-", "6"}]]}]}], ",", 
            RowBox[{"\"\<frMethod\>\"", "->", "\"\<Table\>\""}], ",", 
            RowBox[{"\"\<frOptions\>\"", "->", 
             RowBox[{"(", 
              RowBox[{"Method", "\[Rule]", "Automatic"}], ")"}]}], ",", 
            RowBox[{"\"\<EC step\>\"", "->", "0.05"}], ",", 
            RowBox[{"\"\<energy conditions\>\"", "\[Rule]", "False"}], ",", 
            RowBox[{"\"\<PS of EC\>\"", "\[Rule]", "3"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Epsilon]", "[", "1", "]"}], ",", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"\[Epsilon]1min", ",", "\[Epsilon]1max", ",", "numSteps"}],
            "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Epsilon]", "[", "2", "]"}], ",", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"\[Epsilon]2min", ",", "\[Epsilon]2max", ",", "numSteps"}],
            "]"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], "/.", 
    RowBox[{"\"\<head\>\"", "->", "Sequence"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"numPSTable", "[", "PSList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ECTable", "[", 
  RowBox[{
   RowBox[{"PSList", "[", 
    RowBox[{"[", 
     RowBox[{";;", ",", 
      RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
   RowBox[{"\"\<energy conditions\>\"", "\[Rule]", "False"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AbsoluteTime", "[", "]"}], "-", "time"}]}], "Input",
 CellChangeTimes->{{3.8738443042717056`*^9, 3.8738443212708116`*^9}, 
   3.8738443784188733`*^9, {3.873844754309645*^9, 3.8738447587954693`*^9}, {
   3.8738456788824854`*^9, 3.873845678907518*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"00d26341-4c2b-453b-89b7-9147e2fdb2c9"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      TagBox["\<\"No BH\"\>",
       HoldForm], 
      TagBox["\<\"Single PS\"\>",
       HoldForm], 
      TagBox["\<\"2 Extrema\"\>",
       HoldForm], 
      TagBox["\<\"Higher Inner PS\"\>",
       HoldForm], 
      TagBox["\<\"Higher Outter PS\"\>",
       HoldForm], 
      TagBox["\<\"More PS\"\>",
       HoldForm]},
     {"0", "72688", "0", "6630", "11283", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Center}}},
    GridBoxDividers->{
     "Columns" -> {{False}}, "Rows" -> {False, {True}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.8]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   OutputFormsDump`HeadedRows],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, TableDirections -> Row, 
    TableHeadings -> {{
      "No BH", "Single PS", "2 Extrema", "Higher Inner PS", 
       "Higher Outter PS", "More PS"}, None}, TableSpacing -> {4}, 
    TableAlignments -> {Center, Center}]]]], "Output",
 CellChangeTimes->{3.879659471518526*^9, 3.8796597926635103`*^9, 
  3.87966066942084*^9},
 CellLabel->
  "Out[49]//TableForm=",ExpressionUUID->"632d2dc9-4cf3-4e1a-b6d1-\
dd887de46494"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      TagBox["\<\"Respected\"\>",
       HoldForm], "11412"},
     {
      TagBox["\<\"Violated\"\>",
       HoldForm], "6501"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, "Rows" -> {{False}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, None}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{"Respected", "Violated"}, None}]]]], "Output",
 CellChangeTimes->{3.879659471518526*^9, 3.8796597926635103`*^9, 
  3.8796606695226984`*^9},
 CellLabel->
  "Out[50]//TableForm=",ExpressionUUID->"bffca2c5-7433-48b5-b1b8-\
d1fb1b6edceb"],

Cell[BoxData["59.4736311`9.225869448197573"], "Output",
 CellChangeTimes->{3.879659471518526*^9, 3.8796597926635103`*^9, 
  3.879660669528827*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"ec98f3b8-d1dd-49a9-9a16-396ccf4cb293"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"time", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"paraPSI", "=", 
   RowBox[{"ParallelMap", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"paraECListI", "[", "#", "]"}], "&"}], ",", "PSList"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"paraPSIF", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"paraPSI", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"paraPSIF", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "==", 
      RowBox[{"-", "2.9"}]}], ",", 
     RowBox[{
      RowBox[{"paraPSIF", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "==", "3.1"}], ",", 
     RowBox[{
      RowBox[{"paraPSIF", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "==", 
      RowBox[{"-", "3.1"}]}], ",", 
     RowBox[{
      RowBox[{"paraPSIF", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "==", "2.9"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "\[Epsilon]1min", ",", "\[Epsilon]1max"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "\[Epsilon]2min", ",", "\[Epsilon]2max"}], "}"}], ",", 
   RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Lighter", "[", 
       RowBox[{"Orange", ",", "0.75"}], "]"}], ",", 
      RowBox[{"Lighter", "[", 
       RowBox[{"Blue", ",", "0.75"}], "]"}], ",", 
      RowBox[{"Lighter", "[", 
       RowBox[{"Orange", ",", "0.9"}], "]"}], ",", 
      RowBox[{"Lighter", "[", 
       RowBox[{"Blue", ",", "0.9"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AbsoluteTime", "[", "]"}], "-", "time"}]}], "Input",
 CellChangeTimes->{
  3.873845719554938*^9, 3.873845999466154*^9, {3.8796538501827683`*^9, 
   3.8796538541462464`*^9}, {3.879658543800253*^9, 3.8796585442862186`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"45005ca3-038d-4720-a60c-dcac773a22ab"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxknXdcT+sfwOPaMvqudn2/2WRG1/YgmxDZe4SsuChuNyvJjsysZHftrcKx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     "], {
      {RGBColor[1., 0.875, 0.75], AbsoluteThickness[1.6], Opacity[1], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVnQe0FMXTxXd3ws7uPlFQ/2IWRMUAGBADqAhmREVFUVEQUDCgggkTCiqI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          "]], PolygonBox[CompressedData["
1:eJwtmnfgj2UXxr++8xk/K1nJzAolaRAySjRkVTS0vA29mrI3hQYZKSNbRvUi
Iw0RKSKFZFeSFSkVaSjv5+ryx/n9znnOue/7+T7Pc5/7nOuc8vc+2uaRZCKR
+Js/af4PzyUSxcNE4o1UIvEx115EvjEvkXgnk0hchX4Pum+gDMZZ6GX0BaJE
oiT8POhcdKWgdYzdAP0VJBI3oW+Bripz3A5/G9QGuS3UmvEJ5LPgB0L3Ixdi
/GzWfwp5BroeWf4z1yDkRtxLe661gp/JfBls09DL6MdDzzB+Hfrp6Gsw9fPI
nyPPQp4NjUTegfwa/OtaE/kG5lzKXFWxX8f9lkfuiVyAe3gPuRhyJ+TTzP8g
9tciL0Iugv0DyPOZbwhzDYXaI3eAXsd2I+P3wl8aJxLb0O2ChiCvxX4y/BTo
OnQtoL3wJbH/L/rrmH8J8xdj/hy/LQuNY76J0LW6X2gK/KfYf8j9lcL+MT0L
5DE8q1+Y7zrkyxg/j7Vy0NnMfyl0D2Nj5GLwg6ExyBNyflc7GN8KXUuoGbrm
UAnWHqF7Rv8/9N8h74WaJDymNuufgCajm8CadTSe+3kX/hzGP8LYt7j2HPzz
0FZsq6Efhr4MY/Iz15/cc0Hmuxn5afgD3P8V6EtwrQT2K7E5jq4a9A362owf
g74l6xcPbCPdbcgVsC0P7YDfCbWBbw3VRX8FVB3bmlB9+D+gC9Bt5h5PYrsI
eQv8QvTd4D/jfq+GbwZdj/w31Az7a6Cq8OdDeejODsz/AhXjt77BHNuZr4y+
cX3r0HXw10P7GbsPysEHUGXde+B7+x0ahu1QqBe63tAN2F4PXYSuFlQK2zKB
+RPQbp5HTZ7HCJ5HXdYsgK4d8mrkpsgvMHYR9/MV/AGoLvLvyEUY+wG0kfEV
se+P/cF8icQPyA2RpyOP1PfGfBsZ8w+25bifm+DbQvVSfobt4G+BroZvCu1g
fA3GP8f4CxifYvy76H/UvUNJ5JvRr0JfHn0j5A3oT6H7QQ4IOQuVQ/4J2sp8
52P/tPYb9s/ybJ6B+mLbD2rC2MZQ2ZTH7Me+DvbjsX8C+xv4lrZw7ZyU99gv
/PYF2B9GjvWO0VXAvg/2W/n9v6H/Cyqm+4FqcC/3Mcchxg5gvhbIJVm/PPKP
UEP4JPPNwPZK5J8Z25b5PmC+bcx3Avly9MvRF4QaMv5h5juC7Sjma45cnDnK
Ih+FvuB+qjB+kPYz+sGMnSYfBv+F/A+2D0Dtsb0VOht+ds66c5ELwU9njvtZ
ax5UhvEF5ZN4tPchn0I3EGqXso8dzPoDsdkFrwOgKXzItfPkW6AR8M/J5+v7
R18aPk+/EfN7ufY8+qLcQ2l09aH30U3i2mPobuU3dNb7Rz8K3TmMSaIfyfq3
o38dGoK+CPpS6OtBdyI/ENp31kY+jm1XqAXyTL0zdH8g52eum5B/g+8G3Qj/
KtQJ/T2BdZvlT5E7BvYtX+gdIP+FfWHG34J8Gv556Db416Dn4ItiMxe+PDa/
I/eB2iLP0v6EL4J+jp6tzgvkMryvbvzWxbzvZfy+j6CjvI+92PTit/WEHuG3
PAq1YmxL6BJ0l0JvY5vie1iGrhfzldWzD6w7CVWEvxP9AfRdmPNpxs5izOak
fcy3rH8p67/E+rcij8Z+FPYJ5CQ0F9t5OfvC3cw3lPGvIX+JvAtaD/8aY7qg
+4Q1+qDvjnwH8nYoh348a9wF31I+HX2kM4ol7uba1az9BL/vXsa+gb6b/EXk
s/YPKB/3UgBaDn9I3yj8AuY7Av8x116CLxn6bKmv22buF7nWIeUYpDq6atCv
2B+HBjB/f+Sd6C7X/bJWb+hx+CegKugqQz8k/Q6+Yr4ZyPtTjnEuZnw9qAny
n9By1jqb33C//CfvbxX2PZjvYeb6EFqJ3B35v/CroFcZ2xH7zRmv8TC6f6B3
0H2rMxL9/ei3ZHzPd6HbDy1A/6n8MfoXeAankP/RfMx/SHsu7T0wGfke7NvB
L4YWIj+C3AH+bcUsyN/rHaS95z5A7oa+k+4VWoHcVT5COqgv8uOBv+/G8onw
P7L+1fAruZ/u6FdhP0axHPQk+p/QN0O/Cn1f5L+R2yCvR+6JfFwxC/InyK8w
/gDjF+p84/0dQ9+b338o4zN3qO4n8H5vzrXlyE9if5/uFXoM3WHma4TufZ3f
8AMYX4z3sg79Dn2byF+jr8AcC5DPQu6I/Dv2heA3Mudv8Hdz7SP0j3BtO3wW
+7N4Vl3Rv5v0nu0G/yHrj9W3p28G+R3kkWn7qLOx78m1ZUn7gD7wH6OfgG4i
9Az3tTrysyrN723A/R7OOfbqDx1h/Z6svz/jPT4Q24bYfIN9iPw++veQS6Iv
BbWDP4trVRS7yWfBP8H43Yp/kG9E/0/OseGz0CDmu5pre5jvLOSD2HfH/ruM
Y4S9yF2R9yBXR16C3Al5K/Kf/KZLdC85x7K90TdBPp5zrPsU9Kl8N/Y7Mz6v
nuL3LmXN4axXlN/7CPpDjGmA/j3mOIJuCuM/g78H+x7oqnGtBvZXQUfQXcIz
fTfl9zGQ8QXP5At1oLXMfy7rdWG+aYo/sD8G5cf2e2gV+uLoO6O/D/2HyJfH
jqV7IR/AdiVz9sX2a64dRG6N/XLsp6NvDH83692CbpaeN7a7lTMgV9eexf4y
5tsBvxO6QrlI5Ni1rnwW69VjjkmMfVo+FPtWyMuQ72f+Xfp+9M5Z/0vF2PC3
ol+L/lns6yNfGTg2+gsawNz9oe7Y9oAuU2zEHBG6ZZoDvir3sxHdeczflLn6
Yt8VeT5z7kFfizFLdV5DDzH3fuzr6PxhvduRq2N/IfY/6f7l37E/iG0KehR5
iWKotN/pP9jvYnx1xWvQo/BNuHYNttOhkfBp7qEdut3MXxJ96di++zByMfgS
0Grk75FjbD9mjZ90L4yZw/j8XLsT/mf5cNaeiX4T/H90/ip+PxP/NIBqy1ej
T+pshDozd11sGsFPkc+W/2e+nzKOOVsj72RMkrGVoGmaP3KuOJ01SigWznq+
hxlzr541+qLoi0NfM7YV16Zh2xKbm/Q8uJZCVxX6HbkfcxxlbGPFF8j7uKdL
kRdpDPIO7PPpfSm+RO6D/eGMY+T3QsfEioWP6TxHPks+m9f3EPIt8qdcy8/Y
atBU5ROxz5oCzDEBeaLeMeOHMWay/F9s3x6hH83YeVnHW3v0jBRPxT4L8pRD
stYb6B9F9yY0Fv1L0Nfy/cxXBP0c9J3lW6F34C8MnQvl8f1Vgi+KzVDtfa5N
1HryMfD7oGmK/2KflYVYrzj8fOZ4POVvopR8L3J35MXQZMZPgirk87XK6D9F
P1i+Eaqg+Am5n+5FMR22M0Pv/V6KCeBfD+0rZLOB9S7UGPjzFO8o1tY7SPmb
X4j8ZujYXmtMh38LfY+UY4JKjP1EMbHeFTQf/Rr0g1LOEcqiX5H12m9B5ysW
Rx4Cv0LXsF8SOlYfhryW+/kisK9WzlMT+xboL1Ysis10dDMC75WpPNNxwi4U
z8A/ic0djP8s9m8Zi3wA29WhY8GHkv6te1j/pZR/80n060P7luHor4O/IOdc
+EWuPcZc26HzmW+q/LvOjsBnjXLqG0Pfo+5tHHJH9JugStiPV/yFbhfrjdL7
hH5i7NrQuXN/xnTS74UqYz+Ja7WxP5g1HrAGKom8OOvfthDaBt+I8atSzv/u
yDnGVmwtzERYTiX2Z5W0MR1hH1Uj7w1hINUUuypmx36lvmfFwzoz4b+D+qJ7
kGub9K1gH8LXZvwljJ+JfDnjj2AzDf0n0PU55xDKHYSpBNjXwr5W2j6hWc45
iHKPSUnnHlHouZWDKJcogLwg6ZxCWEae9kjSmMZGnk0txRApP1NhB82h0Slj
CFfA1w/97RTV8815T2gv6Az8IPCe0F7QGbc28Jmhs0Lf6Iexv2F9u2WY/9LQ
MZDOWp25NUPHADr7l8inBv6m9S3rzMof20fINyhGfyrnHE252WrGrAjsk+WL
tacSyo2RP0BXMeFcYG9k7E85Qa+ccyrlUiuSxgLrRj7rhQmWQH8+147Br8J+
G3LpnO/tr6RjQeVgyr0UEyo3OxI7dlUMq9h1RNZrK4b9lLm2cK1KxhjCl7HP
DJ0VujY38Deob085jmIX5XDK3RTD6OwcnDXWpjP0zcA+S75KGJCwqMf1vJLG
pH4MjNEIm5mY8lkwKGssUGfC8cAYhbCJV1LOlbeFzq2VMxdGPi907vXfhLGq
kbFzAWFWwjrv5dqGlDHP67C/NnIsNVl4icZHPuu0H+7D9tvQWCyXE72V+yN/
zvi56Hsh/wf5M+RZyFfp+4p8tk1Abh8YUxSWqBy7YWiMRntTe/Qu5LtDf/sM
SewKjBEIG3gBukbvM3Is9UrSWMxV0PCUMZkO8HeGxi71+dwOf0dorFa48+bY
PkO+Qj7k49g+Vr61HPLngTErYVVDoTqhY1TFpsJUxsU+w3R2pTPGOupHxhKE
edRFfiI2tvIiC17D2DpcW5cypne9sDfk9fA3QDeHPvN11q/V/lQunjOvnHFb
bB8i3yGf2hC+bOSzX/6qAXIp5ArKL5Le+/t4BxNS9gH9ssYohE3IRwzIGqMQ
NiEfUkZYCpQvYYypR+gcSbnRNmy6IncLvbfKYfMs47vofEs5Z1FuPwT5gZRz
/CdDx+yK1WXzdtZnuM5uYZ7DdTaHnlt7ujN868jYb6GEsadBobEeYVBDdbYj
f5lyTvVMYIxB2IIwpyGKRbQntZa+T3QPh8Za3kwau3gqNBYlDENn3/jQub3O
wNmMfxb5a/TfCO/ieT8QG3sT5jcgNIYq7FQYwK2hY0jFjnqH5UJjUsKi5uud
8VuOZf2tNUw79pgS2tcoBnkt6xhKsdPDKWMTY7SnUsYohJ2OCB2rCUMdCT8q
tO0Q5pyB/TDkr5AfhF4JjAEJ+1HMtTDrM0pnk3xeT/heoX1rFcb3CYzBC3sX
xjI2awxG2Iswd2GXS5GPpoxhrgiNgQv7/hV5Pfw8rh1KOYfYEBjDFHapGOXj
wDmVcinFOJuwX4z9kZQx4G8UvwWeS2fSV4ExbWHZOvN3Yr8M+59TxgT3B8ag
hT0rBtkGnwsc22rPfxkYwxV2qzM6gl8e2ldUhPYy34fIv6UcE5VH/1Ho2KM2
tB2+UWQsVXtgk/ZK6L05ht98EfbrQvvWBtCpwBi9sHmd6X3R9Qv9LJskHPvP
Rj6Qcg7wQ2DMXVi79qRqF8KEhAUpZqkKvya0b6+j5xE6R1BuIDcu7H5GzliO
MPzROddEVAvR+Zbl3jORYw3VyA7o3WXte06nnCs0jvwtKmfYGTvnUq5VTTEa
89VDf0XamGxz+F+z/8J5iSZcK4xcKPJayqFP6VsO7XsLIh+F/yG074mFwcmf
hfb1BZSf6F2G9lV5yL/Bnwh9ligHCZk7gAokXDP6B91A8pky3EMh5Isinzk6
ay5Ku3bXhnsuknYN70fsDob+rfrNF6K/IPKzk00+4eVQ4fS/n0niZvjDWWPh
qhGqNtWR+UqkXaOqGPkM0dlROW3sSzUW1VaEgV0J3yDyWsohhaWrZqFaheQn
ebZdoLFJ+9Nz9W3l/Hzko48xX5vAc+t5CIsTpi4sXZhclchnoH7q+fwpL98e
+dlqjnKRzzT5l4pp53I3B7bV87wNvgXrXZA2Rn0EfavAtppjA+M/jVyrVE1z
K/yXij8TrpE+H7qGpNqRMPjT/Jb8OWMTbRXvRfbZ8tWXpY2tCCMVNqrvQ1hH
s8jfjjCPcfpekeen/Q1fD3+C559VPKV71vsNPJfewd3wd+ZcOxQGfg36X7J+
Ho35c3FkzF5Y/cXQ1cg/Z/2+GqXPfMuR71fftHL1qyLrlLPXhL8j8LdUE/pV
80M3JVzj6Aj/n8hYgTCmHoFryKodC6PuoPVF8GvQ91ctIHJur2+4BfzJ7L9h
a6Jp2tjIDZF5YSSzA2P0wuaVQxTm+RaChieM2c8PjDELW1bO+5Cw4Mi+XhjG
9/CHImOfwpieC1yjUW1GZ/DSwJiPsB7lnPcy9z2xsXzV+IQ1NI38LIU5tA+N
yQiLUYyyO7YPlO+roXgIfkdsX6GanGrJw/hxU9OuKQvb7IE8Lm2MU7XwZ4WB
p10TFxYsTFNYpuJpYbOqSasWLYxWWGc/5FfSxjyFDQszFVYqjPhpYQ9cGy3f
oTXhJ0WOTQdovyl2i3z2L00aa1HNWbVmYS4rkZdH1mmO9fCDc8aadY/aK+OE
kaW9Z1SLVk+AegFUk34TeUFkLFI19/tj+2z56u/Trq2ppqhaompsVwXOgZX7
Nk+5lndBYFvV9BrDb43dmyDM68HANX3V8lUjqxU4x1Vu2zBl7Ew1bdWyhaEt
Rl4YGXsblnbtSxj3v9h2yrXvxxRDpF0Df4q5FkW2PQEtg38vMpYsDHoi/CuR
n6W+2Rv50zM2ljeVNcZH9snyxXpGOXQB1DHtbzaEj6C70sZs3mN8XuzarzCk
t3KuyagWs1dnFHw6NranGtQx7d/ItQftwSy6uVnXpt7X+4b/Af0S6XlmvQL3
VKiXQntQtaB3crZVTWgX8k755IR7LlTb2YY8J+0az3bt/8h7V9dOwv+u70P7
jTFzmOtE5FrmFmx+i1wTUS1ENqORx0T2tfJJI+FHRfbl8kEj4F8446/lo1+E
Hxv5LNSZ+hL8y5HPTvnA06F7UtSLojPqNuFnkXOpOdAtwssi51KvJo2dnUZ+
N20MLcHzeizys9W1JdifihzLCnP7A/5PnRlpY4DDeX4jYseqnaB8oWvMqi2r
pvwFtlsUT6R9JtyObXuoBrp98vHCm2NjPbpWFr4ctFZ7DfsysWt8qu3pmnpR
hHkL61ZPyrXI10BnM/Zb5DXwzWPz5XlAf2DbLHbuJZvysWs0qs3sYv5SsTFh
YcEfca2ycnFog863fK7NbVB+lXaNriK6t7Ieq2vCCs+JPVaYYczvuQl5JHxl
qCb8+9hcwVybsTnNXC2FEaArDa1TbQr6Dl0F7veuwGeSziJhPs9hfyty67Sf
YYfAZ47OGmE8U+Fb5ry3FOO9qrMnZ+y4FXJb5m4du1dFa8xF3y7nd9+aa//T
u8z522iDXDd2TUK1iK/kj1ivA/HTuswZDAF9vdi6Eflce/hO+VPaNYgPkFfE
1umaagU7cv7tqhlcFLvmoFrDFv0G5Itj860Y80nkGqxqrzoT1iB3Ubybtk8f
rHgzdG/N8bRzree59mfaOddwPdvY36KuKZeTz5KvUk6n3E9ngHy/csChsXNS
5aInuXZOYAxT2OWF0LDYOY9yHd3D3fJNsWN91bQ/0tkbeKzOrEqBMUhhj5cr
h9R5G/he5UNVW+oeO1ZRjUlYSS/kY2ljJjXk36FuaX8zqp1s5XltSruGUk34
QuzaoWoslWL3/KjXR99sdeRlWddeNKZ/7Heud/1L2lhKH679nDamIqylX2yd
MJeuWjt2rKmYs3d85htL+R77xv7G9G1pjoGxvyF9O7+mjV0OiM0Lw/wc/rbY
e70i31DbwDGr/Jsw0s2M3RS510s9bnvkazQf8v90/sXGVISlqGaoXHElcumM
c8ZVsWuYql3qmnJN+QDtfeWcyhVXI5fNOGdULqg9p72mnPCj2DVE1Q5lo9r5
a8iFM66hT4ydMytXznLtytiYpbBK1URV2x6PnMm4xv13ZExHWI5q6p2RX0JO
ZewzJ8C/HHgujdkt/Ds2Ni2foVzvfeRzM8753oF/FyoufDDp2usyxpyTcQ1W
e1M9KupN0R5V7f4N5cMJ1/BVy7sscK6pmt4W+E9iY8/yQReHrumqlqua3PLY
NVbVVnUPi+AXxvaFRZGXwc8KXbvUPbyNvDT23tU9LoZfEttWNe358AugIhnX
1F6OXcNR7UbPZDTy8NBnZT7kZ0L3gKj3Q5iEegHV06leTvUEKnfQGa6zWzG5
enGOxa7NK/5TrX9C1r2eqvmr1q8eDfVmqObfW7ly7F4Q5diqPQV57vVRvJOB
T8buhWifcW3x78Cxq2qM+yLnMMpd1BOhXoMXsu69VM+Bao2zssZGVXNU79zS
nOdSD52wA+0J7QVhCFGea46qNc5mzKPYT1VMlHEMpN6IWcj5M+6RUC/HHOSC
Gfd0zI5dc1OtTTbztB9jn5165sKCJiPnMsaEXo9dw1HtRt/43Ng1MNW+NOcU
5Emxa2Uao16H6chhxj0P02LX9FTL0z2qV2Omvo+MezZmxK7xqbanMa/Grump
licb9Z7MDPxb1YMynWfzY+TYaGPSvbpjc+7NUM+uatXqgVHvi2rW6u1rGjgW
Vo9fA+T6ea5VT8m490Q1839r5dxPv8g1aNWe5VNV26mb515P4SVdIvcAqfdH
MajOWvXoqjdXZ656AYPAvRvqCVRtd1/OtVjhMXUC34PWVo1XtX7VuBW8qeav
XlHVjIRHq2dUvbgrs669qydXvTs7c97b6uFRrf6SwLG6avaF4WtxbWTGPRby
jd9G7lWQjzwo/5Jzb8uitHtZJuXMq6flKPJ9kZ+tYt6v4L+O7FsV02rui/Lc
a6k1lFtfHrk3Sjm2erFGBd6bCjjVq5k/cGyjnk31AqnHTr116glSb2uxwL0b
6nFVb9e5gc9S9Xipt7FK4LNRPY7qhVHNVrVa9cQUzHNPjHph5MPUG7wm614I
9QirNv1z4F4G1ahV21YNUbVD1bjVe7Mu51q9enBUa/8jcC+oau7q7VENULU/
9fgIG/o7NJYjjEi90Z1yxnrVI61eSPVcqtdSPZHqDR53Bj9Tj7B6UxYH7r1S
j4p6N9SzoF4F9XCoV1Q9pOodVc+oelsLBsYS1eOqXpvDgXs91XOj3p/VgXvx
1AOkXpb1gXtb1dOiXteTOffOqOdVvZ/q0VQ9QT2g6kVRz4rqZ+pJUS/mqZx7
cdSTqV7UfIFjT/WkqvfvaM69PeoBVO/4hqx7P9VDrt6HRVnXutQDoV4d1XRV
y1XPjnp1vg3cu6eeHfX+bArc66oeIPU+bQ/c26seKPWGd86590A94updH5Rz
L5d62OuFrimqlqge1v8DN9o1IQ==
          "]]}]}, 
      {RGBColor[0.75, 0.75, 1.], AbsoluteThickness[1.6], Opacity[1], EdgeForm[
       None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxdnXX0VcXXxhFbvveevqICioHYGNio2IViB7ZYGNjdXVgIttgtJgpi/QwU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          "]], PolygonBox[CompressedData["
1:eJwtmnnATtUWxl9T48d7vnP2OU2EonRFsyZpQPNgzhyiQTIPF5miQsZIiJAx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          "]]}]}, 
      {RGBColor[1., 0.95, 0.9], AbsoluteThickness[1.6], Opacity[1], EdgeForm[
       None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNnXncVdMXxiNKGVLRfe8Z731DkinzPGUWypyhEIpkiITMmUnmhMicZJ7n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          "]], PolygonBox[CompressedData["
1:eJwtmnncTlX3xu8MDaJCPM99znOmG4kSCZmLUqk0KSUzJWSMBqJQIonMldCA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          "]]}]}, 
      {RGBColor[0.9, 0.9, 1.], AbsoluteThickness[1.6], Opacity[1], EdgeForm[
       None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXm811Max6/EGEmNdRDK93y1a08l7Td1W1S6LbfcFiXRQrtJi5qSiVRC
arJGhKJMYbJMjKVijD37zjAjY8lYZvi85/n8Xt0/nnvO72zf5zzneT7P55xb
a+TEfhMqFRUVTdWf/VU+kRUVtZW0lKyX3Cy5RXKr5HrJKsk9krWS2yR3u4/f
d1UYu06yRnKD5E7JTV6LOaslf5Tc7pJxZZLRklGSwS7P8bqrPGeQ20ZKWks6
SjpI+qeiorMk7VVvI+nkPnRZab3rqr+qpJ1/XyVZKrlPcod1rK3+KpLmqher
7JJiH49JHpU0k/RVWx9JC9WflPxF0kqy3TZrIhkiOdf72eA9325brJBcY72W
WA/2tkyy3La42uNWWcdltt11npf0/Uxyre233HM2eR+c20DbaYRkgMvhkuNS
2Oe0LGxxhqSrpIHa60uKs7BjN/c9K3lG0lPytOQpSRdJH++zzL97S3p5LfrO
lLTQev1Udpc0Vr2apFT1HZISn1OxxxbmD7LuAzV2QArde9snBvlcS7xmB5fd
vEaZx+EjEyUT8BOt0Upynn3qQvc97zMayrmqv6mkXPW/S56TnC35m/vZQ6nt
N0zyktcZbRvznfH4hsdjF87mCsmVkhclL0jGeP4FkvN9Jswb57XHua/c/WOz
8LO2Pq/mLvHxZi6JgwOl+68kdVWfrvKHFPt4UeX/JP9Q/XCVR0i2qn6UykMk
jVS/n7Ep9nxAXlT0kep1VP9A5YH6/Z3qJ6f4xlbrUMX+f6bKX0saql5ZY9/3
XNoOkjRQva7a60l+o99D3E6MjFA5z+P3V/+jqhdJKqk+R+WNat9P9UtU/731
P0xST/VtWdTrqzxJY2aq/jnnpfJ7sABfUVk9hd9Wt+/14Cy998ZZlFVsh0kq
r/KYGSqXp/CB91ReI/lW9XdVrpB8o/qJ+u7Ftu2hxpZTVZ+icqmkv+o/qvyJ
M1D97Sxs8GAWNjjY9mmqdZpJfmvdp1r/P0seysK2YE9t49IBXoO9g7f3SzZL
nlT715L3s7BjLnnT8+p4j9/7LDlH+t6QbJT8KQscB9cfQSfJKZLeGtvL57XF
/eDZwT7Hxv72euuyzfPqWa+7vG5nMEeyU/XfSWqqfrHK041jnPWHKldK/qP6
z1nYjLg5SW21Usz7HHun2EdJCp9gL+1tz8bW7Ujb9jaVz0j+6m/Wsi/hp/g6
vved6hdKOqs+UeXeFDhH/KIbWH0XuqfAvidUfiF5F9sRN5JdWfjfSdYT3AQL
wEGwqZ9/E/+TJBdlgT/4Dhj0uOTLLHLIK16LdV6V/DMLDHlN8i/rBf58lgUG
vSz52m2c6V6f6wNZxC57JH/9aD8Cz/+bBabvlnyRRY4D6z7NAr9Yo5L28pbP
gLMAv/ZT2/4p1n5YssdnDlZNxfezwNnJ3ic4CxaDu+AceDfSY5kD1uEHEyqM
BeMH2y5DrE+BE4Dv5Nyfssi707zGOK8x0msQ07Xt8y/bNqw33WPH23asO9q6
jrHu7GGs9ZvsNn4fYb/D34jNH7KIT3LZJ1nkpAOMk+Dwg/5NnZxbwz7WPUV7
fZ8TNt7i8fgU7cQAeFHX33gni5g63uuQD8C0E4xv4O3RxuEPJcek4HEfeQ7j
38sCY4hv8OrYFLzllBT6oVtb63qa7VLmM9jm+cT2dn+jpX3ndfvPt/6NT4GP
+C3+S4zTBvcp6MR38L+Ps+AOjMW/8fO9tgm2wcdf8Vmd63Mc7bP/IIscyH7A
PDDrtBTfnJ8FBhIPG23Pyils+rXXfcl9fAdMI7+TI+AbbVLwhhfsX+Rs8nMN
2wr9G6bgTGACvAkuBfeBs8Bj4DDkoIHOPeTK3sZNMPUU61zHvkpskpv6OifB
R0r9bWKOWCbuiAP4EHwHfErGzwPtV/jnwz6z+vafej47YquX55d5DTAKvEL/
9j6XLhXGUYej4d9wr06eV+z9wjsvl/whC6xcnAXv6eN+1u7jHILP9HUbuFjg
cKzbPAUPg4cM9bh+Htfe44Z4XfrIJ/DLkgrjWK9JCq65y36Cj8CRuB+0rvA9
6vCnRZJZktlZ8OhF3g+8fIFkYRb8+7IKfYyd47ZLPH+pxxbawPhJtsWlknm2
EfPmZoEv5T5f+Cl1cOZKj8WHZ2SBVWDbCs9fbJnrdckTYCcxUuCRI6wj+DXF
Y8Hcadk+7giXqJfiXkR+LPDLAt9s4fMiNxHzTX32bTy2NMW9C94zy3ud7O/j
t8QRePz/OPC+p1iPS63L9Gzf/WSg7TfT9ivs/2LbY7p/k8NrOs8SxyemwAj8
F13wlQtULk7Bx9qlwCBipCVtKXLdebY7Nu+pskeK3z0d+3A/+GF78wowgvvg
RpfFroN/1MHAFuY58DcwoYNxARxhTb5Jf2ePWee1uBuiYztj5U6PK/G8NtYn
817AUrCurfFuVB7cBd4CLyb2ifkxap+cIueD9+ROMJ/8D/YS62+o/W7P3aRy
Sh7clT119R7BfnAWDNnj33yD76MHnKqm65zb5hTciBjER8pTxB/YOMz4eJy+
UyOPvYJ1HY13x6vthDz4EWfV0rYCZ8FbcGe4cZXcV811fIg1uqXQH9ufgb28
z2Eez9hBad+9YFDah/vohx+SH0vt24MlZSlyK1g62HUwBqzpYb/rb98rd72V
9Rzmfff3mq2sc2PPLff+wYFutkNT684e6jtG69mfq/o39WL7WeH+3tD7ZW4D
18lX5PhO9v8WticcihwKRjbyGDgA+NvMeEQbfTvs28wHa0v8u7t1bmab77Jd
Sr1Gc7e31HnemgJLhqk+NgUnPcG+yVnMUPuzKfxyt2MDP2+j9qPyOJPpKp9O
oTfn8JB9co3HE0eHa8wRefgrZz3c9p+mtsdTcCnehbibcG8pz+PuBIfo6rgm
pnmv4i2Ft6GbPZbfDTW+eh6cq6PKY/PwI/p4f+E9qY7ark+Rr+Ed8Ga4x7g8
7uTwfu5F3Lu4J8FBthhj7nGdvoka/3IK3j9e9ZdS3A3QZbO/N1LtO1LwqqrY
KQ8ueYd1uTeLuxK8E2xoov6bUnCET1Pcu+BHe1Te7PahGjM6Bc9Fb9aDi36s
tlXeF7i1wTa/rYLuQ/K4I8Fluat9loI3/zsLnrzDcYqvlLptp32qn+Y+loK3
jVK5MMU9rpraz/GaxBPxDIZ8o/pa+1UXYwQxcTT36Tz45voU90By3Dsqt6Z4
GwHvn3P84dfkBHx7hOaNS4GVd6qclEccESdnO36H2a/w25PVXzsPn9mttlvs
2z+rfDDF/SNTf8qD47ZQ2SiPN5jrUryzwO3WEIN53F3X2pb4SBW1HZLH+05v
lT3y4HzcP/BlYuD8PN592FdN1WvlkRNv9Rr4ehe1PWB9uOeBr/Cso33ODR3v
nA9YAV6z39bed7n33suYSNyRe+ArYP74FL6IH5JPyEnklFNVtsrjTrLCMU28
rnQcElul6m+Qx1kPUNk6D3y7zv3E4sA87upgFHmQdeCbt6c4Y873kRTnwVmc
RR7L4x1krqRvHveTM1WW5cEH4Hu8n/L+em+KvIVfbjdeYF+4E3wL7oXvYGvs
DIe5wn3YGj4CB+NNiDgnxuGAcBk4DW9UxDDxOziPty3y5jzbkLWWWRfefa+2
ndCPvYH5cIn7UuR1cHNXCtwEM5d6Hm/bs1NgB7jxlHETzMQ3wV/88yqP5RzW
pfD7J73PFf7+W2pfkiJ2weY3jc+Xux/78da1yTjP+9mgPPLa26ovk3yVBW9e
7v3Bywb4fBf7DPkePAx+CIfkLg5ngi9dkSIOicEJKX5T/8p+TNzmeeyZ/R6T
hy/ih8RKH8cLeeN15w7eHSv7/QdcAbPAFvyikn3jS/ad4t1kie2EP56XImeQ
L9hrB+/3xhS4SSxd5r1yJsT8tT7jBbb7Ep/3td7/InJlHu8VCz2PcfPV/kkK
7CV3veb8BS6WOl4WqL46Bd+DXxzqOIWPz7L/YdPZ/g2v5z5W+F8F8Qy3597J
/ROuOzTFb+pVXGceOY97LHdYxvCey1rwI+62YEhvj6G+IQXPA98vUr19Hnh/
kMfzfbAFbAVnuJdwD+YeMiaFXbDJkXnYHZuXGX96GZOYD1Zx9yXHcf+F+8CB
6lvXId4L/IyxHaxnmdfp4zFNbIehFdqGeu7peWAQ+HOIbYVtuDOQS8gjcB74
UFPrUmJ9yDOMgcMf5j7u5nD7nhXW6Okxh3suY9vqm+3yeHvoYJwDB3iDIb+1
9Lkust/BqZ9PYXPuWODUXJ//5R43x3HO76nup61Yc7vmcae6xOstdFzO8Rrc
Mad7be6d4B53NO6pM9wHrpB7wHdy3Q0p8t0Ej2XcBV6D78M74CVwD/hOL2MX
XAMuBd/gfjHf87elyKnEVrc88BQsnYXd8nhPIveS88h3W1LcK8h5X9p23Gmn
qb1zHjhCDn81Re5o6n78ofB/SjgOXAMuC9+YadsQ02eorXsed1P2P892B4/X
2harC2t4//M9jjsTe0P/XwCrDWRP
          "]], PolygonBox[CompressedData["
1:eJwtlXvMkGMYxt8OKzoJnef09dyP5VM+KQudRQ45Vv+2ESG1jw6Mb4xWzdjY
nMJSbDZsprRhkeSUDjqxfCmhc6QTJVTkd7meP67d130/z/s+93s/9329NWPv
GVnftKqqaaA5uDZX1UdRVd+lqtoLxsMPgmPwT0A31i8HZxFrD4bAh2bzEawP
gg8Ew+BnEOsE7w+6wduBleBNcCbYyZ5rWLsazIDXELsE3hl8gd8V/14wDr8u
/M63sT+A3+ArwWPwO8BW+AFwFP4uWAP/OjnXBfirk3N+D/wIfsdfm5zbG/hf
Jue4HnwIuoNfiTVgr2TP2dg9+GOx5+Gfqvfg3wS/EbwCD2I94b3AyeLJuV2E
36Xk2Ad+Ovg4OTYcfg5oTD6jC7xrdm1Ugxp49+xctOdS+GXZteynb1Ju4Bf4
OnC34tm124FfC28LPkjOOeAZ7Eu+477wi0En1urwj2DfAsvgy8F98PGs98OO
wl+jeuP3xq7Cf1l1An/DO2A3gAbWh2M3EZsCfx2+FD4E+xW4TTUqZ8zFnobf
JpzDbHC+aoStZf1C1Ra+CN4Z+w2YoBqIE5ukuwCt8AerR+Dvh2vxs3oAfhex
vqUnblbtS277k3txQHavqicHw+cpT9Z2gxXwW4jVlm/Yj92nHOFbwCL4FnAY
vkE1hc8suf8EZoR7Rr3SBLsXfBZeO6r68u53Si2Hlt67KnsW1IOPaAbwB4V7
bB32Qc1XyfEhbD3+gPAMLcWOwe+BXYK/WH0H/oBvBJ/CW7HeAntuqbXuUHen
mrfPrrlqrR5WbedgO4ZrXOEfw/7Lu06Af+AnwLfqdXC83JHuRnt0VmvQMnxm
G/h0zVBy7EWdQ6w59i9iC7HPgkPJ7xRvKLOn2Cb446APfDt4Gn5/+K4108+o
tuHZH6McwjkqN83IU/BJ4buVhhySFmhG4dvALPg00BQcwX8pfIe6u4V6Jlxj
1fZ/TQw/o72bk3vjAFic3CMTVXtwPFljdNZh8HnymS359pNAs3JGC/it2B6s
/QnGlZ5Rr2gGVCs9o72qmZ59IbxX75iiOuqbkzVvt2pTaqua74TvKt+iM54I
a4a04mByrsvCtVXOetcqPZP8Ts2qZk6zppmVNkuTpcV1pVfVc+o19ezkbA3Q
7A8kNjW759Xro/GXYEdJk9RbYW2ZHP6X9C6zO7Xs1QxfgH97WFvVk9Imabq0
XBp1Hf4N2Vo8K3k2NKOaTc2ItOOBcG9IQ/aEZ0KzIA0bzfrI7LtUTtKq+pK7
NOtJ8H1YG68Az8MfDWuJZuz67Bx0tjR2c3lGe1XD5+APh/+t0ozXwneg2qsn
1Nsbw/9a9XgjvFl2beYna9GEsPbXllm/M6zdmvkO+B2ze1n/mHbwU7K1Sv+A
V8P/TP0r1aPSkrVhbZemSLsby1nS8P8AVbpPKw==
          "]]}]}, {}, {}, {}, {}, {}, {}, {}}], {}},
   AspectRatio->1,
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{-3.958333333333343, 4.895833333333345},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(2\\)]\\)\"", 
       TraditionalForm], None}, {
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(1\\)]\\)\"", 
       TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
     "AxesInFront" -> True},
   PlotRange->{{-6., -4.}, {5., 10.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  Short[#, 100]& ]], "Output",
 CellChangeTimes->{3.873845726655484*^9, 3.87384771139764*^9, 
  3.879653902102952*^9, 3.8796594938443017`*^9, 3.879659799263248*^9, 
  3.8796606787237687`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"0831f9f7-d7d8-47a2-9087-d0ebc4424f1e"],

Cell[BoxData["9.1348508`8.412246451887775"], "Output",
 CellChangeTimes->{3.873845726655484*^9, 3.87384771139764*^9, 
  3.879653902102952*^9, 3.8796594938443017`*^9, 3.879659799263248*^9, 
  3.879660678741789*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"6acc975c-2b36-4b9f-8498-7c041dd0b692"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Born-Infeld BH", "Subsection"]], "Subsection",
 CellChangeTimes->{
  3.87565395329261*^9},ExpressionUUID->"04b5c341-40ab-4e7f-b6aa-f242a33d5d6b"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "f", ",", "fBI", ",", "AtDBI", ",", "LBI", ",", "VBI", ",", "VBID", ",", 
   "chkListBI"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fBI", "[", 
    RowBox[{"r_", ",", "Q_", ",", "a_", ",", "M_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"2", 
     FractionBox["M", "r"]}], "-", 
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["Q", "2"]}], 
     RowBox[{
      RowBox[{"3", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "4"], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["Q", "2"]}]}]]}], "+", 
      RowBox[{"3", 
       SuperscriptBox["r", "2"]}]}]], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SuperscriptBox["Q", "2"]}], 
      RowBox[{"3", 
       SuperscriptBox["r", "2"]}]], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"1", "/", "4"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"a", " ", 
          SuperscriptBox["Q", "2"]}], 
         SuperscriptBox["r", "4"]]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fBI", "[", 
    RowBox[{"r_", ",", "Q_", ",", "P_", ",", "a_", ",", "M_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"2", 
     FractionBox["M", "r"]}], "-", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["P", "2"], "+", 
        SuperscriptBox["Q", "2"]}], ")"}]}], 
     RowBox[{
      RowBox[{"3", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "4"], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["P", "2"], "+", 
            SuperscriptBox["Q", "2"]}], ")"}]}]}]]}], "+", 
      RowBox[{"3", 
       SuperscriptBox["r", "2"]}]}]], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["P", "2"], "+", 
         SuperscriptBox["Q", "2"]}], ")"}]}], 
      RowBox[{"3", 
       SuperscriptBox["r", "2"]}]], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"1", "/", "4"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["P", "2"], "+", 
            SuperscriptBox["Q", "2"]}], ")"}]}], 
         SuperscriptBox["r", "4"]]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AtDBI", "[", 
    RowBox[{"r_", ",", "Q_", ",", "a_", ",", "M_"}], "]"}], ":=", " ", 
   FractionBox["Q", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["r", "4"], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["Q", "2"]}]}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AtDBI", "[", 
    RowBox[{"r_", ",", "Q_", ",", "P_", ",", "a_", ",", "M_"}], "]"}], ":=", 
   " ", 
   FractionBox["Q", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["r", "4"], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["P", "2"], "+", 
         SuperscriptBox["Q", "2"]}], ")"}]}]}]]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LBI", "[", 
    RowBox[{"s_", ",", "p_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "a"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "a", " ", "s"}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LBI", "[", 
    RowBox[{"s_", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "a"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "a", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VBI", "[", 
    RowBox[{"r_", ",", "Q_", ",", "P_", ",", "a_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"fBI", "[", 
      RowBox[{"r", ",", "Q", ",", "P", ",", "a", ",", "M"}], "]"}], 
     SuperscriptBox["r", "2"]], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VBID", "[", 
    RowBox[{"r_", ",", "Q_", ",", "P_", ",", "a_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"VBI", "[", 
       RowBox[{"r", ",", "Q", ",", "P", ",", "a", ",", "M"}], "]"}], ",", 
      "r"}], "]"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chkListBI", "[", 
    RowBox[{"r_", ",", "Q_", ",", "P_", ",", "a_", ",", "M_"}], "]"}], "=", 
   RowBox[{"Quiet", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"chkList", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{"r", ",", 
            RowBox[{"fBI", "[", 
             RowBox[{"r", ",", "Q", ",", "P", ",", "a", ",", "M"}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"h", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{"r", ",", 
            RowBox[{"fBI", "[", 
             RowBox[{"r", ",", "Q", ",", "P", ",", "a", ",", "M"}], "]"}]}], 
           "]"}]}]}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"P", ">", "0"}], "&&", 
       RowBox[{"Q", ">", "0"}], "&&", 
       RowBox[{"r", ">", "0"}], "&&", 
       RowBox[{"M", ">", "0"}], "&&", 
       RowBox[{"a", ">", "0"}]}], ",", 
      RowBox[{"TimeConstraint", "\[Rule]", "0.01"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8756661644364047`*^9, 3.87566617781476*^9}, {
  3.875666230076977*^9, 3.8756662330440035`*^9}, {3.8756664888099623`*^9, 
  3.875666533761388*^9}, {3.875666567965358*^9, 3.8756665710625687`*^9}, {
  3.875667964450805*^9, 3.8756680724889317`*^9}, {3.875668394792739*^9, 
  3.8756684218673816`*^9}, {3.8785480281007843`*^9, 3.878548038185315*^9}, {
  3.879660132469836*^9, 3.8796601906556454`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"3dce52d3-e72c-446d-9bc1-90184a5bda31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"geffddBI", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"effMetric", "[", 
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"fBI", "[", 
            RowBox[{"r", ",", "Q", ",", "P", ",", "a", ",", "M"}], "]"}]}], 
          ",", 
          RowBox[{"1", "/", 
           RowBox[{"fBI", "[", 
            RowBox[{"r", ",", "Q", ",", "P", ",", "a", ",", "M"}], "]"}]}], 
          ",", 
          RowBox[{"r", "^", "2"}], ",", 
          RowBox[{
           RowBox[{"r", "^", "2"}], 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], "}"}], 
        "]"}], ",", 
       RowBox[{"LBI", "[", 
        RowBox[{"s", ",", "p", ",", "a"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", "[", "r", "]"}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "P"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}], ",", 
       RowBox[{"\"\<Lvariable\>\"", "\[Rule]", "\"\<{s,p}\>\""}], ",", 
       RowBox[{
       "\"\<coordinates\>\"", "\[Rule]", 
        "\"\<{t,r,\[Theta],\[CurlyPhi]}\>\""}], ",", 
       RowBox[{"\"\<convention\>\"", "\[Rule]", "\"\<sp\>\""}], ",", 
       RowBox[{"\"\<simplify options\>\"", "\[Rule]", 
        RowBox[{"Sequence", "[", 
         RowBox[{
          RowBox[{"P", ">", "0"}], "&&", 
          RowBox[{"Q", ">", "0"}], "&&", 
          RowBox[{"r", ">", "0"}], "&&", 
          RowBox[{"M", ">", "0"}], "&&", 
          RowBox[{"a", ">", "0"}]}], "]"}]}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["u", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{"AtDBI", "[", 
       RowBox[{"r", ",", "Q", ",", "P", ",", "a", ",", "M"}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VeffBI", "[", 
    RowBox[{"r_", ",", "Q_", ",", "P_", ",", "a_", ",", "M_"}], "]"}], "=", 
   RowBox[{"Quiet", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"geffddBI", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", 
         RowBox[{"geffddBI", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "3"}], "]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"P", ">", "0"}], "&&", 
       RowBox[{"Q", ">", "0"}], "&&", 
       RowBox[{"r", ">", "0"}], "&&", 
       RowBox[{"M", ">", "0"}], "&&", 
       RowBox[{"a", ">", "0"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VeffBID", "[", 
    RowBox[{"r_", ",", "Q_", ",", "P_", ",", "a_", ",", "M_"}], "]"}], "=", 
   RowBox[{"Quiet", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"VeffBI", "[", 
         RowBox[{"r", ",", "Q", ",", "P", ",", "a", ",", "M"}], "]"}], ",", 
        "r"}], "]"}], ",", 
      RowBox[{
       RowBox[{"P", ">", "0"}], "&&", 
       RowBox[{"Q", ">", "0"}], "&&", 
       RowBox[{"r", ">", "0"}], "&&", 
       RowBox[{"M", ">", "0"}], "&&", 
       RowBox[{"a", ">", "0"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TeddBI", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"DiagonalMatrix", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"f", "[", "r", "]"}]}], ",", 
            RowBox[{"f", "[", "r", "]"}], ",", 
            RowBox[{"1", "/", 
             RowBox[{"r", "^", "2"}]}], ",", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], 
              ")"}]}]}], "}"}], "]"}], ".", 
         RowBox[{"TNLEDdd", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u", "[", "r", "]"}], ",", "0", ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "P"}], " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}], ",", 
           RowBox[{"LBI", "[", 
            RowBox[{"s", ",", "p", ",", "a"}], "]"}], ",", 
           RowBox[{"DiagonalMatrix", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"f", "[", "r", "]"}]}], ",", 
              FractionBox["1", 
               RowBox[{"f", "[", "r", "]"}]], ",", 
              RowBox[{"r", "^", "2"}], ",", 
              RowBox[{
               RowBox[{"r", "^", "2"}], 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], "}"}], 
            "]"}]}], "]"}]}], "//", "Simplify"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "\[Rule]", "h"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["u", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
         RowBox[{"AtDBI", "[", 
          RowBox[{"r", ",", "Q", ",", "P", ",", "a", ",", "M"}], "]"}]}]}], 
       "}"}]}], ",", 
     RowBox[{
      RowBox[{"P", ">", "0"}], "&&", 
      RowBox[{"Q", ">", "0"}], "&&", 
      RowBox[{"r", ">", "0"}], "&&", 
      RowBox[{"M", ">", "0"}], "&&", 
      RowBox[{"a", ">", "0"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]BI", "=", 
   RowBox[{"TeddBI", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"pBI", "[", "i", "]"}], "=", 
     RowBox[{"TeddBI", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"i", "+", "1"}], ",", 
        RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.875566563137227*^9, 3.8755666418043375`*^9}, {
   3.875568524012746*^9, 3.875568545686617*^9}, {3.8756168441822853`*^9, 
   3.8756168955922318`*^9}, {3.875666301817787*^9, 3.8756663047280865`*^9}, {
   3.875666543416979*^9, 3.875666559715474*^9}, 3.8756679243474007`*^9, {
   3.875667966640895*^9, 3.875667968034415*^9}, 3.8756680922732058`*^9, {
   3.878548000640993*^9, 3.8785480605227027`*^9}, 3.87854943892651*^9, 
   3.878606192083972*^9, {3.8796545059703207`*^9, 3.879654525481991*^9}, 
   3.879654559743497*^9, {3.8796545905627146`*^9, 3.879654598078685*^9}, {
   3.8796556624880466`*^9, 3.87965569427246*^9}, {3.879656027579194*^9, 
   3.879656036698674*^9}, {3.879657380876813*^9, 3.8796573813216267`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"8ecc850a-0557-4b30-a5b2-6af3c358ba29"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Qmin", "=", "1.0"}], ";", 
  RowBox[{"Qmax", "=", "1.2"}], ";", 
  RowBox[{"amin", "=", "0.001"}], ";", 
  RowBox[{"amax", "=", "2."}], ";", 
  RowBox[{"numSteps", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"time", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BIPSList", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "Q"}], "}"}], ",", 
          RowBox[{"numPSwithEC", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r", "2"], 
             RowBox[{"VeffBI", "[", 
              RowBox[{"r", ",", "Q", ",", "0", ",", "a", ",", "1"}], "]"}]}], 
            ",", 
            SuperscriptBox["10", 
             RowBox[{"-", "5"}]], ",", "10", ",", 
            RowBox[{"chkListBI", "[", 
             RowBox[{"r", ",", "Q", ",", "0", ",", "a", ",", "1"}], "]"}], 
            ",", 
            RowBox[{"\"\<variable\>\"", "->", "\"\<r\>\""}], ",", 
            RowBox[{"\"\<dVdr\>\"", "->", 
             RowBox[{"VeffBID", "[", 
              RowBox[{"r", ",", "Q", ",", "0", ",", "a", ",", "1"}], "]"}]}], 
            ",", 
            RowBox[{"\"\<VrOptions\>\"", "->", 
             RowBox[{"MaxStepSize", "\[Rule]", "0.05"}]}], ",", 
            RowBox[{"\"\<VrMethod\>\"", "->", "\"\<NDSolve\>\""}], ",", 
            RowBox[{"\"\<coordinate\>\"", "->", "True"}], ",", 
            RowBox[{"\"\<rhMethod\>\"", "->", "\"\<NDSolve\>\""}], ",", 
            RowBox[{"\"\<rhOptions\>\"", "->", 
             RowBox[{"MaxStepSize", "\[Rule]", "0.05"}]}], ",", 
            RowBox[{"\"\<rmin\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "6"}]]}], ",", 
            RowBox[{"\"\<EC error\>\"", "->", 
             RowBox[{"-", 
              SuperscriptBox["10", 
               RowBox[{"-", "6"}]]}]}], ",", 
            RowBox[{"\"\<frMethod\>\"", "->", "\"\<Table\>\""}], ",", 
            RowBox[{"\"\<frOptions\>\"", "->", 
             RowBox[{"(", 
              RowBox[{"Method", "\[Rule]", "Automatic"}], ")"}]}], ",", 
            RowBox[{"\"\<EC step\>\"", "->", "0.05"}], ",", 
            RowBox[{"\"\<energy conditions\>\"", "\[Rule]", "True"}], ",", 
            RowBox[{"\"\<PS of EC\>\"", "\[Rule]", "3"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Q", ",", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"Qmin", ",", "Qmax", ",", "numSteps"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"amin", ",", "amax", ",", "numSteps"}], "]"}]}], "}"}]}], 
       "]"}], ",", "1"}], "]"}], "/.", 
    RowBox[{"\"\<head\>\"", "->", "Sequence"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"numPSTable", "[", "BIPSList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ECTable", "[", 
  RowBox[{
   RowBox[{"BIPSList", "[", 
    RowBox[{"[", 
     RowBox[{";;", ",", 
      RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
   RowBox[{"\"\<energy conditions\>\"", "\[Rule]", "True"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AbsoluteTime", "[", "]"}], "-", "time"}]}], "Input",
 CellLabel->"In[73]:=",ExpressionUUID->"a8085789-a724-4eab-ab1b-e855ea30ec81"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      TagBox["\<\"No BH\"\>",
       HoldForm], 
      TagBox["\<\"Single PS\"\>",
       HoldForm], 
      TagBox["\<\"2 Extrema\"\>",
       HoldForm], 
      TagBox["\<\"Higher Inner PS\"\>",
       HoldForm], 
      TagBox["\<\"Higher Outter PS\"\>",
       HoldForm], 
      TagBox["\<\"More PS\"\>",
       HoldForm]},
     {"0", "3994", "0", "3443", "2764", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Center}}},
    GridBoxDividers->{
     "Columns" -> {{False}}, "Rows" -> {False, {True}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.8]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   OutputFormsDump`HeadedRows],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, TableDirections -> Row, 
    TableHeadings -> {{
      "No BH", "Single PS", "2 Extrema", "Higher Inner PS", 
       "Higher Outter PS", "More PS"}, None}, TableSpacing -> {4}, 
    TableAlignments -> {Center, Center}]]]], "Output",
 CellChangeTimes->{3.8796602866433573`*^9, 3.879660739747484*^9},
 CellLabel->
  "Out[76]//TableForm=",ExpressionUUID->"107a3e1d-ab78-4cf0-87f9-\
41bac390d0ce"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"NEC\"\>",
       HoldForm], 
      TagBox["\<\"WEC\"\>",
       HoldForm], 
      TagBox["\<\"DEC\"\>",
       HoldForm], 
      TagBox["\<\"SEC\"\>",
       HoldForm]},
     {
      TagBox["\<\"Respected\"\>",
       HoldForm], "6207", "6207", "6207", "6207"},
     {
      TagBox["\<\"Violated\"\>",
       HoldForm], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{"Respected", "Violated"}, {
      "NEC", "WEC", "DEC", "SEC"}}]]]], "Output",
 CellChangeTimes->{3.8796602866433573`*^9, 3.8796607398032985`*^9},
 CellLabel->
  "Out[77]//TableForm=",ExpressionUUID->"dba2fafe-2415-4652-b316-\
ff16e00aad94"],

Cell[BoxData["54.8761189`9.190928381910464"], "Output",
 CellChangeTimes->{3.8796602866433573`*^9, 3.879660739809505*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"f6e3eb45-f296-43ba-9ff8-0777b62a759a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Qmin", "=", "1.0"}], ";", 
  RowBox[{"Qmax", "=", "1.2"}], ";", 
  RowBox[{"amin", "=", "0.001"}], ";", 
  RowBox[{"amax", "=", "2."}], ";", 
  RowBox[{"numSteps", "=", "300"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"time", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BIPSList", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "Q"}], "}"}], ",", 
          RowBox[{"numPSwithEC", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r", "2"], 
             RowBox[{"VeffBI", "[", 
              RowBox[{"r", ",", "Q", ",", "0", ",", "a", ",", "1"}], "]"}]}], 
            ",", 
            SuperscriptBox["10", 
             RowBox[{"-", "5"}]], ",", "10", ",", 
            RowBox[{"{", 
             RowBox[{"VeffBI", "[", 
              RowBox[{"r", ",", "Q", ",", "0", ",", "a", ",", "1"}], "]"}], 
             "}"}], ",", 
            RowBox[{"\"\<variable\>\"", "->", "\"\<r\>\""}], ",", 
            RowBox[{"\"\<dVdr\>\"", "->", 
             RowBox[{"VeffBID", "[", 
              RowBox[{"r", ",", "Q", ",", "0", ",", "a", ",", "1"}], "]"}]}], 
            ",", 
            RowBox[{"\"\<VrOptions\>\"", "->", 
             RowBox[{"MaxStepSize", "\[Rule]", "0.05"}]}], ",", 
            RowBox[{"\"\<VrMethod\>\"", "->", "\"\<NDSolve\>\""}], ",", 
            RowBox[{"\"\<coordinate\>\"", "->", "True"}], ",", 
            RowBox[{"\"\<rhMethod\>\"", "->", "\"\<NDSolve\>\""}], ",", 
            RowBox[{"\"\<rhOptions\>\"", "->", 
             RowBox[{"MaxStepSize", "\[Rule]", "0.05"}]}], ",", 
            RowBox[{"\"\<rmin\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "6"}]]}], ",", 
            RowBox[{"\"\<EC error\>\"", "->", 
             RowBox[{"-", 
              SuperscriptBox["10", 
               RowBox[{"-", "6"}]]}]}], ",", 
            RowBox[{"\"\<frMethod\>\"", "->", "\"\<Table\>\""}], ",", 
            RowBox[{"\"\<frOptions\>\"", "->", 
             RowBox[{"(", 
              RowBox[{"Method", "\[Rule]", "Automatic"}], ")"}]}], ",", 
            RowBox[{"\"\<EC step\>\"", "->", "0.05"}], ",", 
            RowBox[{"\"\<energy conditions\>\"", "\[Rule]", "False"}], ",", 
            RowBox[{"\"\<PS of EC\>\"", "\[Rule]", "3"}], ",", 
            RowBox[{"\"\<horizon error\>\"", "->", "1"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Q", ",", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"Qmin", ",", "Qmax", ",", "numSteps"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"amin", ",", "amax", ",", "numSteps"}], "]"}]}], "}"}]}], 
       "]"}], ",", "1"}], "]"}], "/.", 
    RowBox[{"\"\<head\>\"", "->", "Sequence"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"numPSTable", "[", "BIPSList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ECTable", "[", 
  RowBox[{
   RowBox[{"BIPSList", "[", 
    RowBox[{"[", 
     RowBox[{";;", ",", 
      RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
   RowBox[{"\"\<energy conditions\>\"", "\[Rule]", "False"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AbsoluteTime", "[", "]"}], "-", "time"}]}], "Input",
 CellChangeTimes->{{3.8756162227460833`*^9, 3.8756162240700955`*^9}, {
   3.8756166831312723`*^9, 3.875616735781845*^9}, {3.8756167936093645`*^9, 
   3.8756168246835513`*^9}, {3.8756169174668555`*^9, 3.875616920554475*^9}, {
   3.8756169516232367`*^9, 3.8756169640353985`*^9}, {3.875617008218151*^9, 
   3.8756170091084557`*^9}, {3.875617185814724*^9, 3.8756171919617915`*^9}, {
   3.8756172314096775`*^9, 3.8756172350279274`*^9}, {3.875617362755756*^9, 
   3.875617403420492*^9}, {3.8756185835581646`*^9, 3.8756185853522916`*^9}, {
   3.875618797573736*^9, 3.875618843649383*^9}, {3.87561991810677*^9, 
   3.875619919666586*^9}, {3.875667091485581*^9, 3.8756671028605976`*^9}, {
   3.879656150389826*^9, 3.879656151785056*^9}, 3.8796562133187203`*^9, 
   3.8796577836737947`*^9, 3.8796595313981853`*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"5daed281-34a3-461c-a8bb-686ff8e988ff"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      TagBox["\<\"No BH\"\>",
       HoldForm], 
      TagBox["\<\"Single PS\"\>",
       HoldForm], 
      TagBox["\<\"2 Extrema\"\>",
       HoldForm], 
      TagBox["\<\"Higher Inner PS\"\>",
       HoldForm], 
      TagBox["\<\"Higher Outter PS\"\>",
       HoldForm], 
      TagBox["\<\"More PS\"\>",
       HoldForm]},
     {"0", "35331", "0", "30797", "24473", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Center}}},
    GridBoxDividers->{
     "Columns" -> {{False}}, "Rows" -> {False, {True}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.8]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   OutputFormsDump`HeadedRows],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, TableDirections -> Row, 
    TableHeadings -> {{
      "No BH", "Single PS", "2 Extrema", "Higher Inner PS", 
       "Higher Outter PS", "More PS"}, None}, TableSpacing -> {4}, 
    TableAlignments -> {Center, Center}]]]], "Output",
 CellChangeTimes->{3.879660479063562*^9, 3.8796609388193073`*^9},
 CellLabel->
  "Out[82]//TableForm=",ExpressionUUID->"0d498f0a-2097-4ed7-a62c-\
4900f5e816ac"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      TagBox["\<\"Respected\"\>",
       HoldForm], "43689"},
     {
      TagBox["\<\"Violated\"\>",
       HoldForm], "11581"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, "Rows" -> {{False}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, None}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{"Respected", "Violated"}, None}]]]], "Output",
 CellChangeTimes->{3.879660479063562*^9, 3.8796609389225388`*^9},
 CellLabel->
  "Out[83]//TableForm=",ExpressionUUID->"4774cee7-04af-4f4b-8d51-\
bccb6723ac4f"],

Cell[BoxData["199.0486937`9.7505043252742"], "Output",
 CellChangeTimes->{3.879660479063562*^9, 3.8796609389280496`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"767627f4-7f37-49e3-bccf-3543dc41d8f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"time", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BIPSI", "=", 
   RowBox[{"ParallelMap", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"paraECListI", "[", "#", "]"}], "&"}], ",", "BIPSList"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psnewP", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"BIPSI", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"BINS", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"psnewP", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "==", 
       RowBox[{"-", "2.9"}]}], ",", 
      RowBox[{
       RowBox[{"psnewP", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "==", "3.1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "amin", ",", "amax"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "Qmin", ",", "Qmax"}], "}"}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Lighter", "[", 
        RowBox[{"Orange", ",", "0.75"}], "]"}], ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Blue", ",", "0.75"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<a/\!\(\*SuperscriptBox[\(M\), \(2\)]\)\>\"", ",", 
       "\"\<\!\(\*SqrtBox[\(\*SuperscriptBox[\(Q\), \(2\)] + \
\*SuperscriptBox[\(P\), \(2\)]\)]\)/M\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AbsoluteTime", "[", "]"}], "-", "time"}]}], "Input",
 CellChangeTimes->{{3.875620364631995*^9, 3.8756203895421343`*^9}, {
   3.8756204528690915`*^9, 3.875620510111466*^9}, {3.875620764900151*^9, 
   3.8756208123042173`*^9}, {3.875670115556772*^9, 3.8756701161369777`*^9}, {
   3.875674819027001*^9, 3.8756748686051955`*^9}, {3.8785592483263836`*^9, 
   3.8785592563774853`*^9}, {3.8786277047910194`*^9, 3.8786277139229918`*^9}, 
   3.879656188174748*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"5fcd374f-c220-412b-bb57-72a05d2923ff"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxknXVUFVsUh20U7O7u5GHnwe7GwsZu7ELEwm7FQAU7MLEQMcBGscUWWzHw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     "], {
      {RGBColor[1., 0.875, 0.75], AbsoluteThickness[1.6], Opacity[1], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxUnQXYVUXXhs+bJ96w/ezGVmwEDFRQFAVFERVRERRRFLsDu7sLC8XEbhEB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          "]], PolygonBox[CompressedData["
1:eJwtmgn8VtP2xl+q3znve/Y5xi4ukimS0t90m4SMlTShDA2Giorm0IRKGTIl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          "]]}]}, 
      {RGBColor[0.75, 0.75, 1.], AbsoluteThickness[1.6], Opacity[1], EdgeForm[
       None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxMnXncllPUtgspie5ruO9nqudJhQhRiEIZkgYpGUM0l5ImmaOkRIQQkSmV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          "]], PolygonBox[CompressedData["
1:eJwtm3ncTdX3x6+hiMzzc+99nnPP8FSi5IuIklAiJJVKgwYNKiqZh5ChqAwh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          "]]}]}, {}, {}, {}, {}, {}}], {}},
   AspectRatio->1,
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0.9958333333333358},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"\\!\\(\\*SqrtBox[\\(\\*SuperscriptBox[\\(Q\\), \\(2\\)] + \
\\*SuperscriptBox[\\(P\\), \\(2\\)]\\)]\\)/M\"", TraditionalForm], None}, {
      FormBox[
      "\"a/\\!\\(\\*SuperscriptBox[\\(M\\), \\(2\\)]\\)\"", TraditionalForm], 
      None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
     "AxesInFront" -> True},
   PlotRange->{{0.001, 2.}, {1., 1.2}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  Short[#, 100]& ]], "Output",
 CellChangeTimes->{
  3.8756204899087877`*^9, 3.875620706912838*^9, {3.875620771120867*^9, 
   3.875620795305302*^9}, 3.8756208350353093`*^9, 3.8756672500997667`*^9, 
   3.87567134203443*^9, 3.875671425650507*^9, 3.878560530397298*^9, {
   3.879656196144684*^9, 3.8796561980532064`*^9}, 3.879656412679201*^9, 
   3.879660970031604*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"3e720a43-2f2c-4ded-a360-09815c529ea1"],

Cell[BoxData["5.466422`8.189248149062824"], "Output",
 CellChangeTimes->{
  3.8756204899087877`*^9, 3.875620706912838*^9, {3.875620771120867*^9, 
   3.875620795305302*^9}, 3.8756208350353093`*^9, 3.8756672500997667`*^9, 
   3.87567134203443*^9, 3.875671425650507*^9, 3.878560530397298*^9, {
   3.879656196144684*^9, 3.8796561980532064`*^9}, 3.879656412679201*^9, 
   3.8796609700510826`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"6fb82260-cb56-478c-9bd8-d916fe282bf7"]
}, Open  ]]
}, Closed]]
}, Closed]]
},
WindowSize->{1270.6666666666667`, 643.},
WindowMargins->{{-4.666666666666667, Automatic}, {-4.666666666666629, 
   Automatic}},
TaggingRules-><|
 "PresenterSettings" -> <|"Dialogs" -> {}|>, "TryRealOnly" -> False|>,
Magnification:>1.2 Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"87c7c855-f4be-4ddb-9984-8d34d2fc7b33"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 603, 11, 94, "Input",ExpressionUUID->"63edb754-c50a-464a-8915-c754e5baf52b"],
Cell[1186, 35, 773, 11, 39, "Output",ExpressionUUID->"80bc3c11-7eb5-4fcc-a1da-72315b7a7bb6"]
}, Closed]],
Cell[CellGroupData[{
Cell[1996, 51, 156, 3, 63, "Section",ExpressionUUID->"2f2bbd7a-10bf-48b2-b323-818acb423ed3"],
Cell[CellGroupData[{
Cell[2177, 58, 217, 4, 64, "Subsection",ExpressionUUID->"ed9d2cc3-946c-44a9-90bb-0a18c3778166"],
Cell[2397, 64, 16338, 364, 1305, "Input",ExpressionUUID->"ee0f0956-650f-4dac-ba62-8324ae6cf4e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18772, 433, 171, 3, 64, "Subsection",ExpressionUUID->"4c018aa5-ea9c-493d-9bae-8491127f755d"],
Cell[CellGroupData[{
Cell[18968, 440, 4195, 123, 477, "Input",ExpressionUUID->"8bf9d45e-e858-4ccb-ac3f-16e686210cc7"],
Cell[CellGroupData[{
Cell[23188, 567, 1457, 40, 98, "Print",ExpressionUUID->"fd6a3dee-7ba9-4deb-866c-3906a450a2a5"],
Cell[24648, 609, 1357, 36, 49, "Print",ExpressionUUID->"42e767d7-4a4a-43d4-b9f2-159532bc43cc"],
Cell[26008, 647, 1486, 40, 117, "Print",ExpressionUUID->"04baea30-4838-4f95-a365-58623387afd8"],
Cell[27497, 689, 470, 11, 26, "Print",ExpressionUUID->"9be47a95-7863-4bdd-bc2d-82c3093638a9"],
Cell[27970, 702, 474, 11, 26, "Print",ExpressionUUID->"c2fc31db-4e14-4f7c-819a-568716b563c1"],
Cell[28447, 715, 490, 11, 26, "Print",ExpressionUUID->"09783f1f-a026-461a-a3cd-56b316f78b38"],
Cell[28940, 728, 488, 11, 26, "Print",ExpressionUUID->"2d0d51ca-e2bd-4232-a423-e6822a2f2923"],
Cell[29431, 741, 472, 11, 26, "Print",ExpressionUUID->"3c9f931d-a3b0-4117-af71-41a46a43d1f3"],
Cell[29906, 754, 472, 11, 26, "Print",ExpressionUUID->"4d3ddd6e-8fa6-473d-b743-4c068afb6d91"],
Cell[30381, 767, 478, 11, 26, "Print",ExpressionUUID->"226ab692-d325-40d0-93f2-c1ace2f6fd4f"],
Cell[30862, 780, 315, 6, 26, "Print",ExpressionUUID->"e2c93043-018b-4012-b8c4-b2d17141f09e"]
}, Open  ]],
Cell[31192, 789, 1431, 20, 38, "Output",ExpressionUUID->"d35b8b4d-cb3b-4a5c-897a-c47cacd34143"]
}, Open  ]],
Cell[32638, 812, 13429, 321, 1186, "Input",ExpressionUUID->"5e280efd-a8bb-4a6e-aa1b-06fc1a1fc12b"],
Cell[46070, 1135, 10518, 232, 899, "Input",ExpressionUUID->"34b10cc0-42f6-4ba7-a4a2-9a7832bd6fe4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56625, 1372, 216, 4, 64, "Subsection",ExpressionUUID->"69ad071c-fc99-49a8-9449-67e4b7fe50ba"],
Cell[56844, 1378, 7955, 218, 584, "Input",ExpressionUUID->"d4def7f1-35f2-4020-b383-1eecd361a93c"],
Cell[64802, 1598, 4614, 116, 439, "Input",ExpressionUUID->"451dd48d-4bd0-4402-ae22-9f71a30de43f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69453, 1719, 130, 3, 64, "Subsection",ExpressionUUID->"fe7c1810-af64-4906-a155-c584af471edf"],
Cell[69586, 1724, 17118, 432, 2143, "Input",ExpressionUUID->"534b8ba6-2f7e-42a4-83bb-9cefdee141ec"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[86753, 2162, 157, 3, 63, "Section",ExpressionUUID->"08a84c8d-1751-48a5-92e1-de2238fcb534"],
Cell[CellGroupData[{
Cell[86935, 2169, 148, 3, 64, "Subsection",ExpressionUUID->"419e9594-515c-4e82-83ee-416f985ef46f"],
Cell[87086, 2174, 2335, 72, 315, "Input",ExpressionUUID->"d116f874-d033-4579-9064-e78e239eeea5"],
Cell[CellGroupData[{
Cell[89446, 2250, 3608, 83, 472, "Input",ExpressionUUID->"de4e3e93-ab9a-41d3-afcf-2668623f42a3"],
Cell[93057, 2335, 1261, 39, 75, "Output",ExpressionUUID->"0c4f1cc2-7b42-4882-8f9a-78db397b68a2"],
Cell[94321, 2376, 1278, 41, 96, "Output",ExpressionUUID->"1abca0c3-de40-4caa-9327-7c1dd68049b9"],
Cell[95602, 2419, 178, 2, 38, "Output",ExpressionUUID->"55feb386-a00f-4788-91b5-d2b70eb85349"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95817, 2426, 2372, 63, 306, "Input",ExpressionUUID->"87a6f1bc-74d2-448b-a585-4fe75ac7c5e2"],
Cell[98192, 2491, 152886, 2529, 448, "Output",ExpressionUUID->"03730984-6499-4c07-8dd9-18ff5a6274f1"],
Cell[251081, 5022, 376, 5, 38, "Output",ExpressionUUID->"53bb3bc4-d6f6-40da-8621-6e4526c93368"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251494, 5032, 3319, 76, 449, "Input",ExpressionUUID->"00d26341-4c2b-453b-89b7-9147e2fdb2c9"],
Cell[254816, 5110, 1309, 40, 75, "Output",ExpressionUUID->"632d2dc9-4cf3-4e1a-b6d1-dd887de46494"],
Cell[256128, 5152, 939, 29, 75, "Output",ExpressionUUID->"bffca2c5-7433-48b5-b1b8-d1fb1b6edceb"],
Cell[257070, 5183, 225, 3, 38, "Output",ExpressionUUID->"ec98f3b8-d1dd-49a9-9a16-396ccf4cb293"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257332, 5191, 2345, 63, 306, "Input",ExpressionUUID->"45005ca3-038d-4720-a60c-dcac773a22ab"],
Cell[259680, 5256, 193534, 3197, 448, "Output",ExpressionUUID->"0831f9f7-d7d8-47a2-9087-d0ebc4424f1e"],
Cell[453217, 8455, 292, 4, 38, "Output",ExpressionUUID->"6acc975c-2b36-4b9f-8498-7c041dd0b692"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[453558, 8465, 169, 2, 44, "Subsection",ExpressionUUID->"04b5c341-40ab-4e7f-b6aa-f242a33d5d6b"],
Cell[453730, 8469, 6402, 201, 622, "Input",ExpressionUUID->"3dce52d3-e72c-446d-9bc1-90184a5bda31"],
Cell[460135, 8672, 6878, 183, 549, "Input",ExpressionUUID->"8ecc850a-0557-4b30-a5b2-6af3c358ba29"],
Cell[CellGroupData[{
Cell[467038, 8859, 3437, 83, 473, "Input",ExpressionUUID->"a8085789-a724-4eab-ab1b-e855ea30ec81"],
Cell[470478, 8944, 1283, 39, 75, "Output",ExpressionUUID->"107a3e1d-ab78-4cf0-87f9-41bac390d0ce"],
Cell[471764, 8985, 1291, 41, 96, "Output",ExpressionUUID->"dba2fafe-2415-4652-b316-ff16e00aad94"],
Cell[473058, 9028, 200, 2, 38, "Output",ExpressionUUID->"f6e3eb45-f296-43ba-9ff8-0777b62a759a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[473295, 9035, 4341, 96, 473, "Input",ExpressionUUID->"5daed281-34a3-461c-a8bb-686ff8e988ff"],
Cell[477639, 9133, 1286, 39, 75, "Output",ExpressionUUID->"0d498f0a-2097-4ed7-a62c-4900f5e816ac"],
Cell[478928, 9174, 913, 28, 75, "Output",ExpressionUUID->"4774cee7-04af-4f4b-8d51-bccb6723ac4f"],
Cell[479844, 9204, 199, 2, 38, "Output",ExpressionUUID->"767627f4-7f37-49e3-bccf-3543dc41d8f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[480080, 9211, 2229, 57, 287, "Input",ExpressionUUID->"5fcd374f-c220-412b-bb57-72a05d2923ff"],
Cell[482312, 9270, 192408, 3174, 436, "Output",ExpressionUUID->"3e720a43-2f2c-4ded-a360-09815c529ea1"],
Cell[674723, 12446, 470, 7, 59, "Output",ExpressionUUID->"6fb82260-cb56-478c-9bd8-d916fe282bf7"]
}, Open  ]]
}, Closed]]
}, Closed]]
}
]
*)


